Ab initio phonon self-energies and fluctuation diagnostics of phonon anomalies: Lattice instabilities from Dirac pseudospin physics in transition metal dichalcogenides

We present an ab initio approach for the calculation of phonon self-energies and their fluctuation diagnostics, which allows us to identify the electronic processes behind phonon anomalies. Application to the transition-metal-dichalcogenide monolayer 1H-TaS$_2$ reveals that coupling between the longitudinal-acoustic phonons and the electrons from an isolated low-energy metallic band is entirely responsible for phonon anomalies such as the mode softening and associated charge-density waves observed in this material. Our analysis allows us to distinguish between different mode-softening mechanisms including matrix-element effects, Fermi-surface nesting, and Van Hove scenarios. We find that matrix-element effects originating from a peculiar type of Dirac pseudospin textures control the charge-density-wave physics in 1H-TaS$_2$ and similar transition metal dichalcogenides.

==> anc/README.md <==
# Fluctuation diagnostics of phonon anomalies

This directory contains the scripts and data necessary to reproduce the figures
shown in Phys. Rev. B 101, 155107 (2020), arXiv:1911.02450. The following lines
will install all Python requirements in a virtual environment:

    python3 -m venv venv
    source venv/bin/activate
    python3 -m pip install -r requirements.txt

Additionally, the following files need to be generated in the directory `data`,
using the input files (in the same directory) and a modified version of Quantum
ESPRESSO (patches provided in the Python package elphmod v0.8 installed above):

    TaS2.filband
    TaS2_DFPT.epmatwp
    TaS2_DFPT.flfrc
    TaS2_cDFPT.epmatwp
    TaS2_cDFPT.flfrc
    TaS2_hr.dat
    WS2_DFPT.flfrc
    wigner.dat

Finally, the figures can be built using `run.sh` in the individual directories.
For publication quality, the lines `export quick=please` need to be deleted.


==> anc/data/TaS2.epw <==
TaS2
&INPUTEPW
    prefix = 'TaS2'
    outdir = 'work/'
    dvscf_dir = 'save'

    wannierize = .true.
    elph = .true.
    use_ws = .true.
    epwwrite = .true.

    nbndsub = 3
    bands_skipped = 'exclude_bands = 1:8'

    proj(1) = 'Ta: dz2; dx2-y2; dxy'

    dis_win_max = +3.89
    dis_froz_min = -1.00
    dis_froz_max = +2.36

    num_iter = 0

    wdata(1) = 'dis_num_iter 10000'
    wdata(2) = 'search_shells 36'

    nk1 = 36, nk2 = 36, nk3 = 1
    nq1 = 12, nq2 = 12, nq3 = 1

    nkf1 = 36, nkf2 = 36, nkf3 = 1
    nqf1 = 12, nqf2 = 12, nqf3 = 1
/


==> anc/data/TaS2.ph <==
TaS2
&INPUTPH
    prefix = 'TaS2'
    outdir = 'work'

    fildyn = 'dyn'
    fildvscf = 'dvscf'

    ldisp = .true.
    nq1 = 12
    nq2 = 12
    nq3 = 1

    alpha_mix = 0.3
    tr2_ph = 1e-18

!   cdfpt_bnd = 9
/


==> anc/data/TaS2.pw <==
&CONTROL
    prefix = 'TaS2'
    outdir = 'work'
    pseudo_dir = 'pp'

    calculation = 'scf'
!   calculation = 'nscf'
!   calculation = 'bands'
/
&SYSTEM
    ibrav = 4
    ntyp = 2
    nat = 3

    a = 3.386821146
    c = 15.0

    ecutwfc = 100.0

    occupations = 'smearing'
    smearing = 'fermi-dirac'
    degauss = 0.005
/
&ELECTRONS
    conv_thr = 1e-15 ! 'scf'
!   conv_thr = 1e-12 ! 'nscf' or 'bands'
/

ATOMIC_SPECIES
Ta 180.94788 Ta.pbe-hgh.UPF
S   32.065    S.pbe-hgh.UPF

ATOMIC_POSITIONS crystal
S   0.333333333  0.666666667  0.105825996
Ta  0.000000000  0.000000000  0.000000000
S   0.333333333  0.666666667 -0.105825996

! 'scf':
K_POINTS automatic
36 36 1 0 0 0 ! 24 x 24 would have been enough

! 'nscf':
! Output of kmesh.pl 36 36 1 (from Wannier90)

! 'bands':
! K_POINTS crystal_b
! 4
! 0.000000000  0.000000000  0.000000000  52
! 0.500000000  0.000000000  0.000000000  30
! 0.333333333  0.333333333  0.000000000  60
! 0.000000000  0.000000000  0.000000000   0


==> anc/data/WS2.ph <==
WS2
&INPUTPH
    prefix = 'WS2'
    outdir = 'work'

    fildyn = 'dyn'
    fildvscf = 'dvscf'

    ldisp = .true.
    nq1 = 12
    nq2 = 12
    nq3 = 1

    alpha_mix = 0.3
    tr2_ph = 1e-18
/


==> anc/data/WS2.pw <==
&CONTROL
    prefix = 'WS2'
    outdir = 'work'
    pseudo_dir = 'pp'
/
&SYSTEM
    ibrav = 4
    ntyp = 2
    nat = 3

    a = 3.230249969
    c = 15.0

    ecutwfc = 100.0

    occupations = 'smearing'
    smearing = 'fermi-dirac'
    degauss = 0.005
/
&ELECTRONS
    conv_thr = 1e-15
/

ATOMIC_SPECIES
W 183.84 W.pbe-hgh.UPF
S  32.06 S.pbe-hgh.UPF

ATOMIC_POSITIONS crystal
S  0.333333333  0.666666667  0.106251942
W  0.000000000  0.000000000  0.000000000
S  0.333333333  0.666666667 -0.106251942

K_POINTS automatic
36 36 1 0 0 0


==> anc/fig1/combine.py <==
#!/usr/bin/env python3

import os

def typeset(fig):
    ok = r'{{ [ -e {0}.pdf ] && [ {0}.pdf -nt {0}.tex ]; }}'.format(fig)
    os.system('%s || pdflatex -interaction=batchmode %s' % (ok, fig))

fig = 'fig1'

with open('%s.tex' % fig, 'w') as tex:
    tex.write(r'''\documentclass[varwidth=\maxdimen]{standalone}
\usepackage{graphicx}
\begin{document}
\noindent%''')

    for label in 'a', 'b1', 'b2', 'c':
        subfig = fig + label

        typeset(subfig)

        tex.write(r'''
\includegraphics{%s.pdf}%%''' % subfig)

    tex.write(r'''
\end{document}
''')

typeset(fig)

os.system('rm -f *.aux *.log')


==> anc/fig1/fig1a.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import elphmod
import numpy as np
import storylines

from para import *

comm = elphmod.MPI.comm

if comm.rank != 0:
    raise SystemExit

print('Define figure dimensions')

w = 6.0 / np.sqrt(3) # width in a
h = 3.5 # height of top view in a
H = 2.0 # height of bottom view in a

width  = 3.0
margin = 0.2

inner_width = width - 2 * margin
inner_height = inner_width / w * (h + H)
extra = height - 2 * margin - inner_height

print('Calculate atomic positions for top view')

a1, a2 = elphmod.bravais.translations(angle=120, angle0=30)

R = [i * a1 + j * a2
    for i in range(-2, 3)
    for j in range(-2, 3)]

rA = -np.array([0.5, 0.0]) / np.sqrt(3)
rB = -rA

A = R + rA
B = R + rB

def inside(r):
    return (
        -w / 2 < r[0] < w / 2 and
        -h / 2 < r[1] < h / 2 )

A = [r for r in A if inside(r)]
B = [r for r in B if inside(r)]

print('Calculate bonds for top view')

tau1 = rB - rA

tau2 = elphmod.bravais.rotate(tau1, 2 * np.pi / 3)
tau3 = elphmod.bravais.rotate(tau1, 4 * np.pi / 3)

bonds = [(r, r + tau) for r in A for tau in (tau1, tau2, tau3)]
bonds = [R for R in bonds if inside(R[1])]

print('Calculate atomic positions for side view')

up = np.array([0.0, 1.0]) * 0.468696 # Angstrom

a = [n * rA for n in range(-5, 7, 3)]
b = [n * rB for n in range(-5, 7, 3)]
b = [r + sgn * up for r in b for sgn in (+1, -1)]

print('Plot crystal')

atom = dict(
    mark       = 'ball',
    mark_size  = '1mm',
    only_marks = True,
    omit       = False,
    )

bond = dict(
    color = 'gray',
    )

o = np.array([0.5 * w,  0.5 * h]) # origin of top view
O = np.array([0.5 * w, -0.5 * H]) # origin of side view

plot = storylines.Plot(
    preamble = (
        r'\usepackage{cmbright}'
        r'\usepackage[T1]{fontenc}'
        r'\usepackage{mathtools}'
        ),

    xyaxes  = False,

    width   = width,
    height  = height,
    left    = margin,
    right   = margin,
    bottom  = margin + 0.7 * extra,
    top     = margin + 0.3 * extra,

    xmin    = 0.0,
    xmax    =  w,
    ymin    = -H,
    ymax    =  h,

    lpos = 'bc',
    lopt = 'below',
    )

for R in bonds:
    plot.line(*zip(*[o + r for r in R]), **bond)

for layer in range(2):
    plot.line(*zip(*[O + r for BA in zip(b[layer::2], a[::-1]) for r in BA]),
        **bond)

plot.line(*zip(*[o + r for r in A]), ball_color=colors[1], **atom)
plot.line(*zip(*[o + r for r in B]), ball_color=colors[0], **atom)
plot.line(*zip(*[O + r for r in a]), ball_color=colors[1], **atom)
plot.line(*zip(*[O + r for r in b]), ball_color=colors[0], **atom)

for label, color in zip(['Ta', 'S'], colors[1::-1]):
    plot.line(label=label, ball_color=color, **atom)

plot.code(r'\node at (current bounding box.north west) '
    '[below right] {(a)};')

plot.save('fig1a', standalone=True)


==> anc/fig1/fig1b1.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import elphmod
import numpy as np
import storylines

from para import *

comm = elphmod.MPI.comm
info = elphmod.MPI.info

info('Load tight-binding model')

el = elphmod.el.Model('../data/TaS2')

info('Calculate electron dispersion along path')

k, x, GMKG = elphmod.bravais.GMKG(points, corner_indices=True,
    straight=False, lift_degen=False)
e, U, order = elphmod.dispersion.dispersion(el.H, k, vectors=True, order=True)
e -= mu0

info('Load DFT electron dispersion along path')

k0, x0, e0 = elphmod.el.read_bands('../data/TaS2.filband')
x0 *= x[-1] / x0[-1]
e0 -= mu0

info('Calculate orbital composition of bands')

dz2   = np.absolute(U[:, 0, :]) ** 2
dx2y2 = np.absolute(U[:, 1, :]) ** 2
dxy   = np.absolute(U[:, 2, :]) ** 2

character = np.empty((len(k), el.size, 2))

character[:, :, 0] = dz2
character[:, :, 1] = dx2y2 + dxy

info('Plot electron dispersion')

if comm.rank == 0:
    plot = storylines.Plot(
        preamble = (
            r'\usepackage{cmbright}'
            r'\usepackage[T1]{fontenc}'
            r'\usepackage{mathtools}'
            ),

        height = height,
        width  = 6.0,

        bottom = 1.0,
        left   = 1.0,
        right  = 0.2,
        top    = 0.3,

        xlabel = r'$\boldsymbol k$',
        ylabel = r'$\varepsilon$ (eV)',

        xticks = list(zip(x[GMKG], [r'$\Gamma$', 'M', 'K', r'$\Gamma$'])),

        ymax =  5.0,
        ymin = -3.0,

        ystep = 1.0,
        )

    plot.code(r'\shade [bottom color=white, top color=white, middle color=%s] '
        '(<x=%g>, <y=%g>) rectangle (<x=%g>, <y=%g>);'
        % (colors[3], x[0], -1, x[-1], 2))

    for point in x[GMKG[1:-1]]:
        plot.line(x=point, color='gray')

    plot.line(y=0, color='gray')

    plot.node(x[GMKG[1]], 1, r'\scriptsize \bfseries active subspace',
        xshift='-2mm', rounded_corners=True, inner_sep='1.5pt',
        text=colors[3], fill='gray')

    for n in range(e0.shape[0]):
        for group in storylines.cut(zip(x0, e0[n]), plot.ymin, plot.ymax):
            plot.line(*zip(*group), color='gray')

    for n in range(el.size):
        fatbands = elphmod.plot.compline(x, e[:, n], 0.1 * character[:, n])

        for fatband, fill in zip(fatbands, colors):
            plot.line(*fatband, fill=fill, draw='none')

    plot.code(r'\node at (current bounding box.north west) '
        '[below right, xshift=-1mm] {(b)};')

    plot.save('fig1b1', standalone=True)


==> anc/fig1/fig1b2.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import elphmod
import numpy as np
import storylines

from para import *

comm = elphmod.MPI.comm
info = elphmod.MPI.info

info('Load tight-binding model')

el = elphmod.el.Model('../data/TaS2')

info('Calculate electron dispersion on full BZ')

e, U = elphmod.dispersion.dispersion_full(el.H, nk, vectors=True)
e -= mu0

info('Calculate orbital composition of bands')

dz2   = np.absolute(U[:, :, 0, :]) ** 2
dx2y2 = np.absolute(U[:, :, 1, :]) ** 2
dxy   = np.absolute(U[:, :, 2, :]) ** 2

d0 = dz2
d2 = dx2y2 + dxy

info('Calculate orbital-resolved density of states')

w = np.linspace(e.min(), e.max(), nw)

DOS0 = 0
DOS2 = 0

for n in range(el.size):
    DOS0 += elphmod.dos.hexa2F(e[:, :, n], d0[:, :, n])(w)
    DOS2 += elphmod.dos.hexa2F(e[:, :, n], d2[:, :, n])(w)

info('Plot density of states')

if comm.rank == 0:
    plot = storylines.Plot(
        preamble = (
            r'\usepackage[math]{iwona}'
            r'\usepackage{cmbright}'
            r'\usepackage[T1]{fontenc}'
            r'\usepackage{mathtools}'
            ),

        height = height,
        width  = 3.0,

        bottom = 1.0,
        left   = 0.2,
        right  = 0.2,
        top    = 0.3,

        xlabel = 'DOS/eV$^{-1}$',
        yticks = [],

        xmax =  5.0,
        xmin =  0.0,
        ymax =  5.0,
        ymin = -3.0,

        xstep = 1.0,
        ystep = 1.0,

        lopt = 'above left',
        lpos = 'br',
        )

    plot.line(DOS0 + DOS2, w, fill=colors[2] + '!50', draw=colors[2], xref=0.0)

    plot.line(y=0.0, color='gray')

    plot.line(DOS2, w, color=colors[1], xref=0.0)
    plot.line(DOS0, w, color=colors[0], xref=0.0)

    labels = ['d$_{m = 0}$', 'd$_{m =  \pm 2}$', 'total']

    for label, color in zip(labels, colors):
        plot.line(label=label, color=color, ultra_thick=True)

    plot.save('fig1b2', standalone=True)


==> anc/fig1/fig1c.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import elphmod
import matplotlib.pyplot as plt
import numpy as np
import storylines

from para import *

comm = elphmod.MPI.comm
info = elphmod.MPI.info

info('Load tight-binding model')

el = elphmod.el.Model('../data/TaS2')

info('Calculate electrons on full BZ')

e, U = elphmod.dispersion.dispersion_full_nosym(el.H, nk, vectors=True)
e = e[:, :, 0] - mu0

info('Plot electron dispersion and orbital character on BZ')

kxmin = kymin = -1
kxmax = kymax = +1

kx, ky, image = elphmod.plot.plot(e, resolution=points,
    kxmin=kxmin, kxmax=kxmax, kymin=kymin, kymax=kymax, return_k=True)

dp = np.absolute(U[:, :, 2, 0] + 1j * U[:, :, 1, 0]) ** 2 / 2
dm = np.absolute(U[:, :, 2, 0] - 1j * U[:, :, 1, 0]) ** 2 / 2

# Real to complex harmonics: d(m=sgn 2) = [d(x2-y2) + sgn i d(xy)] / sqrt(2).
# Note that the actual orbital order in Wannier90 is d(z2), d(x2-y2), d(xy).
# We exchange d(x2-y2) and d(xy) to ensure d(m=+2) orbital character of the
# low-energy band at K = (b1 + b2)/3 [d(m=-2) at K'], as in the paper.

kxmax_BZ, kymax_BZ, _kx, _ky, dp = elphmod.plot.toBZ(dp,
    points=points, outside=0.0, return_k=True)

kxmax_BZ, kymax_BZ, _kx, _ky, dm = elphmod.plot.toBZ(dm,
    points=points, outside=0.0, return_k=True)

d0 = 1 - dp - dm

info('Plot low-energy electrons on BZ')

if comm.rank == 0:
    plot = storylines.Plot(
        preamble = (
            r'\usepackage{cmbright}'
            r'\usepackage[T1]{fontenc}'
            r'\usepackage{mathtools}'
            ),

        height = height,
        width  = 6.0,

        bottom = 0.2,
        left   = 0.2,
        right  = 0.2,
        top    = 0.2,

        xmin = kxmin,
        xmax = kxmax,
        ymin = kymin,
        ymax = kymax,

        xyaxes = False,

        lbox = True,
        lopt = 'above left=1mm',
        lpos = 'RB',
        )

    print('Color and save BZ plot of orbital character')

    BZ = np.empty(d0.shape + (3,))

    colors = [(0, 0, 255), (0, 255, 255), (255, 255, 255)]

    for n in range(3):
        BZ[:, :, n] = dp * colors[0][n] + dm * colors[1][n] + d0 * colors[2][n]

    elphmod.plot.save('fig1c.png', BZ)

    plot.code(r'\node at (<x=0>, <y=0>) [inner sep=0, outer sep=0] '
        r'{ \includegraphics[width=<dx=%g>cm, height=<dy=%g>cm]{fig1c.png} };'
        % (2 * kxmax_BZ, 2 * kymax_BZ))

    print('Plot Fermi contours')

    for contour in plt.contour(ky, kx, image, levels=[0.0]).allsegs[0]:
        plot.line(*zip(*contour))

    print('Plot BZ outline')

    a1, a2 = elphmod.bravais.translations()
    b1, b2 = elphmod.bravais.reciprocals(a1, a2)

    outline = list(zip(*[(k1 * b1 + k2 * b2) / 3 for k1, k2
        in [(2, -1), (1, 1), (-1, 2), (-2, 1), (-1, -1), (1, -2), (2, -1)]]))

    plot.line(*outline, thick=True)

    print('Plot high-symmetry path')

    G  = np.zeros(2)
    M  = b2 / 2
    K  = (b1 + b2) / 3
    Kp = (2 * b2 - b1) / 3

    plot.line(*zip(*[G, M, K, G]), very_thick=True, color='orange')

    print('Calculate and plot group velocity')

    dedkx = np.empty((image.shape[0], image.shape[1] - 1))
    dedky = np.empty((image.shape[0] - 1, image.shape[1]))

    for y in range(image.shape[0]):
        dedkx[y, :] = (image[y, 1:] - image[y, :-1]) / (kx[1:] - kx[:-1])

    for x in range(image.shape[1]):
        dedky[:, x] = (image[1:, x] - image[:-1, x]) / (ky[1:] - ky[:-1])

    dedkx = (dedkx[:, 1:] + dedkx[:, :-1]) / 2
    dedky = (dedky[1:, :] + dedky[:-1, :]) / 2

    kx = (kx[1:] + kx[:-1]) / 2
    ky = (ky[1:] + ky[:-1]) / 2

    scale = 0.013
    dedkx *= scale
    dedky *= scale

    arrow = {'->': True, 'color': 'gray'}

    N = 29

    for y in range(1, N - 1):
        y = int(round(y * (len(ky) - 1) / float(N - 1)))

        for x in range(1, N - 1):
            x = int(round(x * (len(kx) - 1) / float(N - 1)))

            if np.sqrt(dedkx[y, x] ** 2 + dedky[y, x] ** 2) > 0.015:
                plot.line(
                    [kx[x], kx[x] + dedkx[y, x]],
                    [ky[y], ky[y] + dedky[y, x]], **arrow)

    print('Plot high-symmetry points')

    for label, (x, y) in zip([r'$\Gamma$', 'M', 'K', r"$\mathrm K'$"],
        [G, M, K, Kp]):

        plot.node(x, y, label, fill='white', draw='black',
            circle=True, inner_sep='1pt')

    print('Add legend')

    plot.line(label='group velocity', **arrow)
    plot.line(label='Fermi surface')

    for m, color in zip([+2, -2], colors):
        plot.line(label=r'$\mathrm d_{m = %+d}$' % m,
            color='{rgb,255:red,%g;green,%g;blue,%g}' % color,
            mark='*', mark_size='1.5mm', only_marks=True)

    plot.code(r'\node at (current bounding box.north west) '
        '[below right, fill=white] {(c)};')

    plot.save('fig1c', standalone=True)


==> anc/fig1/para.py <==
#!/usr/bin/env python3

import os

mu0 = -0.5663 # Fermi level from DFT

nk = 36 if 'quick' in os.environ else 360 # number of k points per dimension

nw = 500 # number of energy points for DOS

points = 1001 # in reciprocal space per 2 pi / a

height = 6.0 # of plot in cm

colors = ['orange', 'blue', 'gray', 'yellow']


==> anc/fig1/run.sh <==
#!/bin/bash

export quick=please

for py in fig1*.py
do
    mpirun python3 $py
done

python3 combine.py


==> anc/fig2/combine.py <==
#!/usr/bin/env python3

import os

def typeset(fig):
    ok = r'{{ [ -e {0}.pdf ] && [ {0}.pdf -nt {0}.tex ]; }}'.format(fig)
    os.system('%s || pdflatex -interaction=batchmode %s' % (ok, fig))

fig = 'fig2'

with open('%s.tex' % fig, 'w') as tex:
    tex.write(r'''\documentclass[varwidth=\maxdimen]{standalone}
\usepackage{graphicx}
\begin{document}
\noindent%''')

    for label in 'a1', 'a2', 'a3', 'b', 'c':
        subfig = fig + label

        typeset(subfig)

        tex.write(r'''
\includegraphics{%s.pdf}%%''' % subfig)

    tex.write(r'''
\end{document}
''')

typeset(fig)

os.system('rm -f *.aux *.log')


==> anc/fig2/epw.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import elphmod
import numpy as np

from para import *

comm = elphmod.MPI.comm
info = elphmod.MPI.info

info('Load tight-binding and mass-spring model')

el = elphmod.el.Model('../data/TaS2')
ph = elphmod.ph.Model('../data/TaS2_cDFPT.flfrc', apply_asr_simple=True)

info('Calculate electrons on full BZ')

e, U = elphmod.dispersion.dispersion_full_nosym(el.H, nk, vectors=True)
e -= mu0

info('Save electron dispersion to file')

if comm.rank == 0:
    np.save('%s/el.npy' % folder, e[..., :1])

info('Perform EPW back-transform')

for method in 'cDFPT', 'DFPT':
    info('Load %s electron-phonon coupling in localized basis' % method)

    elph = elphmod.elph.Model('../data/TaS2_%s.epmatwp' % method,
        '../data/wigner.dat', el, ph, old_ws=False)

    info('Transform coupling into Fourier and electron-band basis')

    g = elph.sample(q=q, nk=nk, U=U[..., :1], u=None, broadcast=False)

    info('Save coupling to binary file')

    if comm.rank == 0:
        np.save('%s/%s.npy' % (folder, method), g * Ry2eV ** 1.5)


==> anc/fig2/fig2a.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import elphmod
import storylines

from para import *

comm = elphmod.MPI.comm
info = elphmod.MPI.info

for n, (material, method) in enumerate([
        ('TaS2',  'DFPT'),
        ('TaS2', 'cDFPT'),
        ('WS2',   'DFPT'),
        ]):

    info('Load %s force constants for %s' % (method, material))

    model = elphmod.ph.Model('../data/%s_%s.flfrc' % (material, method),
        apply_asr_simple=True)

    info('Calculate phonons along high-symmetry path')

    w2, u, order = elphmod.dispersion.dispersion(model.D, q_path,
        vectors=True, order=True)

    if comm.rank != 0:
        continue

    w = elphmod.ph.sgnsqrt(w2) * Ry2eV * 1e3

    print('Calculate displacement directions')

    LTZ = elphmod.ph.polarization(u, q_path)

    LTZ[ 0] = LTZ[ 1]
    LTZ[-1] = LTZ[-2]

    print('Plot phonon dispersion')

    plot = storylines.Plot(
        preamble = (
            r'\usepackage{cmbright}'
            r'\usepackage[T1]{fontenc}'
            r'\usepackage{mathtools}'
            ),

        height = height,
        width  = 3.0 if n else 4.0,

        bottom = 0.7,
        left   = 0.2 if n else 1.2,
        right  = 0.2,
        top    = 0.7,

        ymax  =  50.0,
        ymin  = -10.0,

        ystep =  10.0,

        title = '%s (%s)' % (material.replace('2', '$_2$'), method),

        xticks = list(zip(x[GMKG], [r'$\Gamma$', 'M', 'K', r'$\Gamma$'])),
        ylabel = None if n else r'$\omega$ (meV)',
        yticks = []   if n else None,
        yformat = lambda y: '$%g\,\mathrm i$' % abs(y) if y < 0 else '$%g$' % y,

        lopt = 'above=1.5mm, fill=white, draw=gray, inner sep=3pt',
        lpos = 'cb',
        )

    for point in x[GMKG[1:-1]]:
        plot.line(x=point, color='gray')

    plot.line(y=0.0, color='gray')

    for nu in range(model.size):
        fatbands = elphmod.plot.compline(x, w[:, nu], LTZ[:, nu])

        for fatband, fill in zip(fatbands, colors):
            for group in storylines.cut(zip(*fatband), plot.ymin, plot.ymax,
                    join=True):

                plot.line(*zip(*group), fill=fill, draw='none')

    if n == 2:
        for label, color in zip('LTZ', colors):
            plot.line(color=color, ultra_thick=True, solid=True,
                label=r'%s\hspace*{-1mm}' % label)

    elif n == 0:
        plot.code(r'\node at (current bounding box.north west)'
            ' [below right] {(a)};')

    plot.save('fig2a%d' % (n + 1), standalone=True)


==> anc/fig2/fig2bc.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import copy
import elphmod
import numpy as np
import storylines

from para import *

comm = elphmod.MPI.comm
info = elphmod.MPI.info

info('Load electron dispersion')

if comm.rank == 0:
    e = np.load('%s/el.npy' % folder)
else:
    e = np.empty((nk, nk, nel))

comm.Bcast(e)

info('Load mass-spring models')

ph = dict()

for method in 'cDFPT', 'DFPT':
    ph[method] = elphmod.ph.Model('../data/TaS2_%s.flfrc' % method,
        apply_asr_simple=True)

info('Prepare electron-phonon coupling')

if comm.rank == 0:
    g = dict()

    for method in 'cDFPT', 'DFPT':
        g[method] = np.load('%s/%s.npy' % (folder, method))

    g2 = np.einsum('qxklnm,qyklnm->qxyklnm', g['cDFPT'].conj(), g['DFPT'])
    g2 += np.einsum('qxyklnm->qyxklnm', g2.conj())
    g2 /= 2

else:
    g2 = np.empty((len(q), nph, nph, nk, nk, nel, nel), dtype=complex)

comm.Bcast(g2)

info('Calculate phonon self-energy')

Pi = elphmod.diagrams.phonon_self_energy(q, e, g2, kT=kT,
    occupations=elphmod.occupations.fermi_dirac)

Pi = np.reshape(Pi, (len(q), nph, nph))
Pi /= Ry2eV ** 2

info('Calculate dynamical matrices')

sizes, bounds = elphmod.MPI.distribute(len(q), bounds=True)

my_D = np.empty((sizes[comm.rank], nph, nph), dtype=complex)

for my_iq, iq in enumerate(range(*bounds[comm.rank:comm.rank + 2])):
    my_D[my_iq] = ph['cDFPT'].D(*q[iq])

D = np.empty((len(q), nph, nph), dtype=complex)

comm.Allgatherv(my_D, (D, sizes * nph * nph))

info('Screen dynamical matrices and calculate screened force constants')

ph['PP'] = copy.copy(ph['cDFPT'])

elphmod.ph.q2r(ph['PP'], D + Pi, q, nq, apply_asr_simple=True)

info('Calculate phonons for all mass-spring models')

w2 = dict()
w  = dict()
u  = dict()

for method in sorted(ph.keys()): # sorting important for MPI
    w2[method], u[method], order = elphmod.dispersion.dispersion(ph[method].D,
        q_path, vectors=True, order=True)

    w2[method] *= (Ry2eV * 1e3) ** 2

    w[method] = elphmod.ph.sgnsqrt(w2[method])

info('Plot phonon dispersions for DFPT comparison')

if comm.rank == 0:
    plot = storylines.Plot(
        preamble = (
            r'\usepackage{cmbright}'
            r'\usepackage[T1]{fontenc}'
            r'\usepackage{mathtools}'
            ),

        height = height,
        width  = 4.0,

        bottom = 0.7,
        left   = 1.2,
        right  = 0.2,
        top    = 1.7,

        ymax  =  50.0,
        ymin  = -10.0,
        ystep =  10.0,

        xticks = list(zip(x[GMKG], [r'$\Gamma$', 'M', 'K', r'$\Gamma$'])),
        ylabel = r'$\omega$ (meV)',

        yformat = lambda y: '$%g\,\mathrm i$' % abs(y) if y < 0 else '$%g$' % y,

        llen = '4mm',
        lopt = 'above',
        lpos = 'tc',
        )

    for point in x[GMKG[1:-1]]:
        plot.line(x=point, color='gray')

    plot.line(y=0.0, color='gray')

    plot.axes()

    for method in 'cDFPT', 'DFPT', 'PP':
        for nu in range(nph):
            plot.line(x, w[method][:, nu], **style[method])

        plot.line(label=method.replace('PP', r'cDFPT+$\varPi$'),
            **style[method])

    plot.code(r'\node at (current bounding box.north west)'
        ' [below right] {(b)};')

    plot.save('fig2b', standalone=True)

info('Interpolate phonon self-energy')

ph['Pi'] = copy.copy(ph['cDFPT'])

elphmod.ph.q2r(ph['Pi'], Pi, q, nq, apply_asr_simple=False)

Pi = np.array([ph['Pi'].D(q1, q2) for q1, q2 in q_path])

info('Transform phonon self-energy into cDFPT eigenbasis')

Pi = np.einsum('qxi,qxy,qyi->qi', u['cDFPT'].conj(), Pi, u['cDFPT']).real

info('Calculate susceptibility on irreducible wedge')

chi_irr = elphmod.diagrams.phonon_self_energy(q, e, g2=None, kT=kT,
    occupations=elphmod.occupations.fermi_dirac)

info('Interpolate susceptibility')

if comm.rank == 0:
    Pi *= (Ry2eV * 1e3) ** 2
    chi_irr *= 1e-3 * 2e5

    chi_irr = np.reshape(chi_irr, (len(q),))

    scale = nq / (2 * np.pi)

    chi = np.empty((nq, nq))
    chi[:] = np.nan

    for iq, (q1, q2) in enumerate(q):
        q1 = int(round(q1 * scale))
        q2 = int(round(q2 * scale))

        chi[q1, q2] = chi_irr[iq]

    elphmod.bravais.complete(chi)

    chi = elphmod.bravais.Fourier_interpolation(chi)

    chi = np.array([chi(q1 * scale, q2 * scale) for q1, q2 in q_path])

info('Plot different LA phonon self-energies')

if comm.rank == 0:
    plot = storylines.Plot(
        preamble = (
            r'\usepackage{cmbright}'
            r'\usepackage[T1]{fontenc}'
            r'\usepackage{mathtools}'
            ),

        height = height,
        width  = 4.0,

        bottom = 0.7,
        left   = 1.2,
        right  = 0.2,
        top    = 1.7,

        ymax  =    0.0,
        ymin  = -700.0,

        ystep =  200.0,

        xticks = list(zip(x[GMKG], [r'$\Gamma$', 'M', 'K', r'$\Gamma$'])),
        ylabel = r'$\Delta \omega^2$ (meV$^2$)',

        lopt = 'above',
        lpos = 'tc',
        )

    for point in x[GMKG[1:-1]]:
        plot.line(x=point, color='gray')

    plot.line(y=0.0, color='gray')

    plot.axes()

    plot.line(x, Pi[:, 2], color='orange',
        label=r'$2 \omega \varPi_{\mathrm{LA, LA}}$', **line)

    plot.line(x, w2['DFPT'][:, 0] - w2['cDFPT'][:, 2], color='blue',
        label=r'$\Delta \omega^2_{\mathrm{LA}}$', **line)

    plot.line(x, chi, color='gray',
        label=r'$\chi_0$ (arb.\,unit)', **line)

    plot.code(r'\node at (current bounding box.north west)'
        ' [below right] {(c)};')

    plot.save('fig2c', standalone=True)


==> anc/fig2/para.py <==
#!/usr/bin/env python3

import elphmod
import numpy as np
import os

comm = elphmod.MPI.comm

Ry2eV = 13.605693009

mu0 = -0.5663

folder = 'data'

if comm.rank == 0 and not os.path.exists(folder):
    os.mkdir(folder)

nk = 36
nq = 12

nel = 1
nph = 9

kT = 0.005 * Ry2eV

points = 1001

height = 6.0

q = sorted(elphmod.bravais.irreducibles(nq))
q = np.array(q, dtype=float) / nq * 2 * np.pi

q_path, x, GMKG = elphmod.bravais.GMKG(points, corner_indices=True,
    straight=False, lift_degen=False)

colors = ['blue', 'cyan', 'orange']

line = dict(
    thick = True,
    )

style = dict(
    cDFPT=dict(ultra_thick=True, color='cyan'),
    DFPT=dict(thick=True, color='orange'),
    PP=dict(thick=True, dash_pattern='on 1.4mm off 1.2mm', color='black'),
    )


==> anc/fig2/run.sh <==
#!/bin/bash

mpirun python3 epw.py

for py in fig2*.py
do
    mpirun python3 $py
done

python3 combine.py


==> anc/fig358/calc.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import elphmod
import numpy as np

from para import *

comm = elphmod.MPI.comm
info = elphmod.MPI.info

info('Load electron dispersion')

if comm.rank == 0:
    e = np.load('%s/el.npy' % folder)
else:
    e = np.empty((nk, nk, 1))

comm.Bcast(e)

info('Load electron-phonon coupling')

node, images, g2 = elphmod.MPI.shared_array((len(q), 1, nk, nk, 1, 1))

if comm.rank == 0:
    g2[...] = np.load('%s/elph.npy' % folder)

if node.rank == 0:
    # Broadcast chunk-wise to avoid integer overflow in message size:

    for iq in range(len(q)):
        images.Bcast(g2[iq])

# Constant coupling to calculate susceptibility:

info('Plot electron dispersion and electron-phonon coupling on BZ')

BZ_ek = elphmod.plot.toBZ(e[:, :, 0], **BZ)

BZ_ekq = np.empty((len(q),) + BZ_ek.shape)
BZ_g2  = np.empty((len(q),) + BZ_ek.shape)

for iq, (q1, q2) in enumerate(q):
    q1 = int(round(q1 * nk / (2 * np.pi)))
    q2 = int(round(q2 * nk / (2 * np.pi)))

    BZ_ekq[iq] = elphmod.plot.toBZ(np.roll(np.roll(e[:, :, 0],
        shift=-q1, axis=0),
        shift=-q2, axis=1), **BZ)

    BZ_g2[iq] = elphmod.plot.toBZ(g2[iq, 0, :, :, 0, 0], **BZ)

info('Allocate memory for BZ plots of phonon self-energy and susceptibility')

BZ_Pi  = np.empty((len(q), len(mu)) + BZ_ek.shape)
BZ_chi = np.empty((len(q), len(mu)) + BZ_ek.shape)

info('Allocate memory for Delta-dependent phonon self-energy and derivative')

if comm.rank == 0:
    Pi_Delta = np.empty((len(Delta), len(q)))
else:
    Pi_Delta = None

# Split MPI communicator into "columns and rows".
# Each column takes care of a different set of Delta values.
# Each cell/row of a column takes care of a different set of q points.

sizes, bounds = elphmod.MPI.distribute(len(Delta), bounds=True)
col, row = elphmod.MPI.matrix(len(Delta))

my_Pi_Delta = np.empty((sizes[row.rank], len(q)))

info('Start fluctuation diagnostics')

for imu in range(len(mu)):
    info('Set Fermi level to %g eV' % mu[imu])

    xi = e - mu[imu]

    info('Calculate k-dependent phonon self-energy')

    Pi = elphmod.diagrams.phonon_self_energy(q, xi, g2, kT=kT,
        occupations=elphmod.occupations.fermi_dirac, fluctuations=True)[1]

    for iq in range(len(q)):
        BZ_Pi[iq, imu] = -elphmod.plot.toBZ(Pi[iq, 0, :, :, 0, 0], **BZ)

    del Pi # to save memory

    info('Calculate k-dependent susceptibility')

    chi = elphmod.diagrams.phonon_self_energy(q, xi, g2=None, kT=kT,
        occupations=elphmod.occupations.fermi_dirac, fluctuations=True)[1]

    for iq in range(len(q)):
        BZ_chi[iq, imu] = -elphmod.plot.toBZ(chi[iq, 0, :, :, 0, 0], **BZ)

    del chi # to save memory

    info('Calculate Delta-dependent phonon self-energy and derivative')

    for diff, label in enumerate(['self-energy', 'derivative']):
        status = elphmod.misc.StatusBar(sizes[comm.rank], title=label)

        for my_i, i in enumerate(range(*bounds[row.rank:row.rank + 2])):
            my_Pi_Delta[my_i] = elphmod.diagrams.phonon_self_energy(q, xi, g2,
                      occupations=elphmod.occupations.fermi_dirac, kT=kT,
                Delta_occupations=elphmod.occupations.gauss, Delta_kT=Delta_kT,
                Delta=Delta[i], Delta_diff=diff, comm=col)[:, 0]

            status.update()

        if col.rank == 0:
            row.Gatherv(my_Pi_Delta, (Pi_Delta, row.gather(my_Pi_Delta.size)))

        info('Write data to text files')

        if comm.rank == 0:
            for iq in range(len(q)):
                filename = '%s/Pi%d%d%d.dat' % (folder, diff, iq + 1, imu + 1)

                with open(filename, 'w') as text:
                    for n in range(len(Delta)):
                        text.write('%.4f %.10f\n' % (Delta[n], Pi_Delta[n, iq]))

info('Write data to binary files')

if comm.rank == 0:
    np.save('%s/ek.npy'  % folder, BZ_ek)
    np.save('%s/ekq.npy' % folder, BZ_ekq)
    np.save('%s/g2.npy'  % folder, BZ_g2)
    np.save('%s/Pi.npy'  % folder, BZ_Pi)
    np.save('%s/chi.npy' % folder, BZ_chi)


==> anc/fig358/combine.py <==
#!/usr/bin/env python3

import os

from para import *

def typeset(fig):
    ok = r'{{ [ -e {0}.pdf ] && [ {0}.pdf -nt {0}.tex ]; }}'.format(fig)
    os.system('%s || pdflatex -interaction=batchmode %s' % (ok, fig))

quantities = (r'-2 \omega \varPi', r'-\chi_0', r'2 \omega g^2')

figs = dict(
    fig3 = dict(
        label = '\hspace*{0pt}',
        head = '12mm',
        foot = '8mm',
        cols = [r'%s\\%s' % (qpoints[iq], dopings[imu]) for iq, imu in selected],
        rows = ['$%s$' % X for X in quantities],
        extra = r'''\hspace*{0pt}%
\llap 0 \includegraphics[width=4cm, height=2mm]{fig3bar.png} \rlap{max/cutoff}''',
        ),
    fig5a = dict(
        label = '(a)',
        head = '6mm',
        foot = '8mm',
        cols = qpoints,
        rows = dopings,
        extra = r'''\small
\tikz \node [rounded corners, white, fill=orange] {$%s > 0.001 \, \mathrm{eV^2}$};
\tikz \node [rounded corners, white, fill=gray] {$%s > 3 \, \mathrm{eV^{-1}}$};
\tikz \node [rounded corners, white, fill=blue] {$%s > 0.0002 \, \mathrm{eV^3}$};'''
            % quantities,
        ),
    )

for fig, data in figs.items():
    with open('%s.tex' % fig, 'w') as tex:
        tex.write(r'''\documentclass[varwidth=\maxdimen]{standalone}
\usepackage{tikz, graphicx, mathtools, cmbright}
\begin{document}
\noindent%%
\begin{minipage}{6mm}
\centering
%s
\end{minipage}%%''' % data['label'])

        for label in data['cols']:
            tex.write(r'''
\begin{minipage}[c][%s]{%gcm}
\centering
%s
\end{minipage}%%''' % (data['head'], width, label))

        tex.write(r'''
\\''')

        for row, label in enumerate(data['rows']):
            tex.write(r'''
\begin{minipage}{6mm}
\centering
\rotatebox{90}{%s}
\end{minipage}%%''' % label)

            for col in range(len(data['cols'])):
                subfig = '%s%d%d' % (fig, row + 1, col + 1)

                typeset(subfig)

                tex.write(r'''
\raisebox{-0.5\height}{\includegraphics[width=%gcm]{%s.pdf}}%%'''
                    % (width, subfig))

            tex.write(r'''
\\''')

        tex.write(r'''
\hspace*{6mm}%%
\begin{minipage}[c][%s]{%gcm}
\centering
%s
\end{minipage}%%
\end{document}
''' % (data['foot'], width * len(data['cols']), data['extra']))

    typeset(fig)

fig = 'fig5b'

with open('%s.tex' % fig, 'w') as tex:
    tex.write(r'''\documentclass[varwidth=\maxdimen]{standalone}
\usepackage{graphicx}
\begin{document}
\noindent%''')

    for row in range(3):
        for col in range(3):
            subfig = '%s%d%d' % (fig, row + 1, col + 1)

            typeset(subfig)

            tex.write(r'''
\includegraphics{%s.pdf}%s''' % (subfig, r'\\' if col == 2 != row else '%'))

    tex.write(r'''
\end{document}
''')

typeset(fig)

fig = 'fig5'

with open('%s.tex' % fig, 'w') as tex:
    tex.write(r'''\documentclass[varwidth=\maxdimen]{standalone}
\usepackage{graphicx}
\begin{document}
\noindent%
\raisebox{-\height}{\includegraphics{fig5a.pdf}}%
\hspace*{2mm}%
\raisebox{-\height}{\includegraphics{fig5b.pdf}}%
\end{document}
''')

typeset(fig)

typeset('fig8')

os.system('rm -f *.aux *.log')


==> anc/fig358/epw.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import elphmod
import numpy as np

from para import *

comm = elphmod.MPI.comm
info = elphmod.MPI.info

info('Load tight-binding and mass-spring model')

el = elphmod.el.Model('../data/TaS2')
ph = elphmod.ph.Model('../data/TaS2_cDFPT.flfrc', apply_asr_simple=True)

info('Calculate electrons on full BZ')

e, U = elphmod.dispersion.dispersion_full_nosym(el.H, nk, vectors=True)
e -= mu0

info('Save electron dispersion to file')

if comm.rank == 0:
    np.save('%s/el.npy' % folder, e[..., :1])

info('Calculate phonons for selected q points')

w2, u = elphmod.dispersion.dispersion(ph.D, q, vectors=True)

info('Perform EPW back-transform')

g = dict()

for method in 'cDFPT', 'DFPT':
    info('Load %s electron-phonon coupling in localized basis' % method)

    elph = elphmod.elph.Model('../data/TaS2_%s.epmatwp' % method,
        '../data/wigner.dat', el, ph, old_ws=False)

    info('Transform coupling into eigenbases of electrons and phonons')

    g[method] = elph.sample(q=q, nk=nk, U=U[..., 0:1], u=u[..., 2:3],
        broadcast=False)

info('Combine cDFPT and DFPT couplings')

if comm.rank == 0:
    g2  = g['DFPT']
    g2 *= g['cDFPT'].conj() # destroys g['DFPT']
    g2 *= Ry2eV ** 3

info('Save combined coupling to binary file')

if comm.rank == 0:
    np.save('%s/elph.npy' % folder, g2.real)


==> anc/fig358/fig3.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import elphmod
import matplotlib.pyplot as plt
import numpy as np
import storylines

from para import *

comm = elphmod.MPI.comm

if comm.rank != 0:
    raise SystemExit

print('Load all BZ plots')

BZ_ek  = np.load('%s/ek.npy'  % folder)
BZ_ekq = np.load('%s/ekq.npy' % folder)
BZ_g2  = np.load('%s/g2.npy'  % folder)
BZ_Pi  = np.load('%s/Pi.npy'  % folder)
BZ_chi = np.load('%s/chi.npy' % folder)

print('Find minima and maxima of selected BZ plots')

min_g2 = min_Pi = min_chi = +np.inf
max_g2 = max_Pi = max_chi = -np.inf

for iq, imu in selected:
    min_g2  = min(min_g2,  np.nanmin(BZ_g2 [iq]))
    min_Pi  = min(min_Pi,  np.nanmin(BZ_Pi [iq, imu]))
    min_chi = min(min_chi, np.nanmin(BZ_chi[iq, imu]))

    max_g2  = max(max_g2,  np.nanmax(BZ_g2 [iq]))
    max_Pi  = max(max_Pi,  np.nanmax(BZ_Pi [iq, imu]))
    max_chi = max(max_chi, np.nanmax(BZ_chi[iq, imu]))

print('min(g2)  = %g eV^3' % min_g2)
print('max(g2)  = %g eV^3' % max_g2)
print('min(Pi)  = %g eV^2' % min_Pi)
print('max(Pi)  = %g eV^2' % max_Pi)
print('min(chi) = %g / eV' % min_chi)
print('max(chi) = %g / eV' % max_chi)

print('Set display maxima for diverging quantities')

max_chi = 8 * level_chi
max_Pi  = 8 * level_Pi

print('Determine k points of BZ plots')

kxmax, kymax, kx, ky = elphmod.plot.toBZ(return_only_k=True, **BZ)

print('Calculate BZ outline')

a1, a2 = elphmod.bravais.translations()
b1, b2 = elphmod.bravais.reciprocals(a1, a2)

outline = list(zip(*[(k1 * b1 + k2 * b2) / 3 for k1, k2
    in [(2, -1), (1, 1), (-1, 2), (-2, 1), (-1, -1), (1, -2), (2, -1)]]))

print('Define function to find Fermi surface')

def contours(image, level=0.0):
    return [list(zip(*contour))
        for contour in plt.contour(kx, ky, image, levels=[level]).allsegs[0]]

print('Make colorbar')

colorbar = np.linspace(0, 1, 300).reshape((1, -1))
colorbar = elphmod.plot.color(colorbar, **color)
elphmod.plot.save('fig3bar.png', colorbar)

print('Color and label selected BZ plots')

for col, (iq, imu) in enumerate(selected):
    plot = storylines.Plot(
        preamble = (
            r'\usepackage{cmbright}'
            r'\usepackage[T1]{fontenc}'
            r'\usepackage{mathtools}'
            ),

        height = 0.0,
        width  = width,

        bottom = margin,
        left   = margin,
        right  = margin,
        top    = margin,

        xyaxes = None,

        xmax = +kxmax,
        xmin = -kxmax,
        ymax = +kymax,
        ymin = -kymax,
        )

    for contour in contours(BZ_ek, level=mu[imu]):
        plot.line(*contour, **line)

    for contour in contours(BZ_ekq[iq], level=mu[imu]):
        plot.line(*contour, densely_dashed=True, **line)

    plot.line(*outline, **line)

    rows = [
        (BZ_Pi [iq, imu], min_Pi,  max_Pi),
        (BZ_chi[iq, imu], min_chi, max_chi),
        (BZ_g2 [iq],      min_g2,  max_g2),
        ]

    for row, (data, minimum, maximum) in enumerate(rows):
        filename = 'fig3%d%d' % (row + 1, col + 1)

        data2 = data.copy()
        data2[np.where(np.isnan(data2))] = 0.0
        data[np.where(data2 > maximum)] = np.nan

        image = elphmod.plot.color(data, minimum=minimum, maximum=maximum,
            **color)

        plot.code(r'\node at (current bounding box.north west)'
            ' [below right, xshift=-1.5mm, yshift=1.1mm] {(%s)};'
            % ['adg', 'beh', 'cfi'][row][col])

        plot.background = filename + '.png'

        elphmod.plot.save(plot.background, image)

        plot.save(filename, standalone=True)

        del plot.lines[-1]


==> anc/fig358/fig5a.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import elphmod
import matplotlib.pyplot as plt
import numpy as np
import storylines

from para import *

comm = elphmod.MPI.comm

if comm.rank != 0:
    raise SystemExit

print('Load all BZ plots')

BZ_ek  = np.load('%s/ek.npy'  % folder)
BZ_ekq = np.load('%s/ekq.npy' % folder)
BZ_g2  = np.load('%s/g2.npy'  % folder)
BZ_Pi  = np.load('%s/Pi.npy'  % folder)
BZ_chi = np.load('%s/chi.npy' % folder)

BZ_g2 [np.where(np.isnan(BZ_g2 ))] = 0.0
BZ_chi[np.where(np.isnan(BZ_chi))] = 0.0
BZ_Pi [np.where(np.isnan(BZ_Pi ))] = 0.0

print('Find minima and maxima of selected BZ plots')

print('min(g2)  = %g eV^3' % BZ_g2.min())
print('max(g2)  = %g eV^3' % BZ_g2.max())
print('min(Pi)  = %g eV^2' % BZ_Pi.min())
print('max(Pi)  = %g eV^2' % BZ_Pi.max())
print('min(chi) = %g / eV' % BZ_chi.min())
print('max(chi) = %g / eV' % BZ_chi.max())

print('Determine k points of BZ plots')

kxmax, kymax, kx, ky = elphmod.plot.toBZ(return_only_k=True, **BZ)

print('Calculate BZ outline')

a1, a2 = elphmod.bravais.translations()
b1, b2 = elphmod.bravais.reciprocals(a1, a2)

outline = list(zip(*[(k1 * b1 + k2 * b2) / 3 for k1, k2
    in [(2, -1), (1, 1), (-1, 2), (-2, 1), (-1, -1), (1, -2), (2, -1)]]))

print('Define function to find Fermi surface')

def contours(image, level=0.0):
    return [list(zip(*contour))
        for contour in plt.contour(kx, ky, image, levels=[level]).allsegs[0]]

print('Color and label combined BZ plots')

for iq in range(len(q)):
    for imu in range(len(mu)):
        plot = storylines.Plot(
            preamble = (
                r'\usepackage{cmbright}'
                r'\usepackage[T1]{fontenc}'
                r'\usepackage{mathtools}'
                ),

            height = 0.0,
            width  = width,

            bottom = margin,
            left   = margin,
            right  = margin,
            top    = margin,

            xyaxes = None,

            xmax = +kxmax,
            xmin = -kxmax,
            ymax = +kymax,
            ymin = -kymax,
            )

        for contour in contours(BZ_ek, level=mu[imu]):
            plot.line(*contour, **line)

        for contour in contours(BZ_ekq[iq], level=mu[imu]):
            plot.line(*contour, densely_dashed=True, **line)

        plot.line(*outline, **line)

        image = np.empty(BZ_g2.shape[-2:] + (3,), dtype=np.uint8)
        image[:] = 242

        image[np.where(BZ_g2 [iq]      > level_g2 )] = (  0,   0, 255)
        image[np.where(BZ_chi[iq, imu] > level_chi)] = (128, 128, 128)
        image[np.where(BZ_Pi [iq, imu] > level_Pi )] = (255, 128,   0)

        image[np.where(np.isnan(BZ_ek))] = (255,) * 3

        filename = 'fig5a%d%d' % (imu + 1, iq + 1)

        plot.background = filename + '.png'

        elphmod.plot.save(plot.background, image)

        plot.save(filename, standalone=True)


==> anc/fig358/fig5b.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import elphmod
import numpy as np
import storylines

from para import *

comm = elphmod.MPI.comm

if comm.rank != 0:
    raise SystemExit

print('Load and plot Delta-dependent phonon self-energy and derivative')

for iq in range(len(q)):
    for imu in range(len(mu)):
        filename = '%s/Pi%%d%d%d.dat' % (folder, iq + 1, imu + 1)

        Delta, selfenergy = np.loadtxt(filename % 0).T
        Delta, derivative = np.loadtxt(filename % 1).T

        Delta *= 1e3
        selfenergy *= 1e6 * -1e-2
        derivative *= 1e3

        plot = storylines.Plot(
            preamble = (
                r'\usepackage{cmbright}'
                r'\usepackage[T1]{fontenc}'
                r'\usepackage{mathtools}'
                ),

            height = 3.34 if imu == 2 else 2.94
                          if imu == 0 else 2.44,
            width  = 3.15 if iq  != 1 else 2.70,

            bottom = 1.00 if imu == 2 else 0.10,
            left   = 0.55 if iq  == 0 else 0.10,
            right  = 0.55 if iq  == 2 else 0.10,
            top    = 0.60 if imu == 0 else 0.10,

            xlabel = None if imu != 2 else r'$\varDelta$ (meV)',

            xmax = 270.0,
            xmin =   0.0,
            ymax =  18.0,
            ymin =   0.0,

            xticks = [] if imu != 2 else [0, 100, 200],
            yticks = [] if iq  != 0 else [0, 5, 10, 15],

            lopt = 'below',
            llen = '15pt',
            lpos = 'tc',
            )

        if imu != 2:
            plot.line([abs(mu[imu] - mu[2]) * 1e3] * 2, [plot.ymax, plot.ymin],
                **VHS)

        plot.line(Delta, np.minimum(derivative, plot.ymax), yref=0.0,
            fill='orange', draw='none', cut=True)

        plot.axes()

        plot.line(Delta, selfenergy, thick=True, cut=True)

        if imu == 2:
            if iq == 0:
                plot.line(color='orange', line_width='2mm', line_cap='butt',
                    label=r'$2 \omega \partial_\varDelta \varPi$')

                plot.line(draw='none', label='(meV)')

                plot.line(thick=True, label=r'$-2 \omega \varPi$')

                plot.line(draw='none', label='\phantom(\llap{(100\,}meV$^2$)')

            elif iq == 2:
                plot.line(label=r'VHS', **VHS)

        if iq == 2:
            plot.node(plot.xmax, (plot.ymin + plot.ymax) / 2, dopings[imu],
                below=True, rotate=90)

        if imu == 0:
            plot.code(r'\node at (<x=%g>, %.3f) {%s};'
                % ((plot.xmin + plot.xmax) / 2, plot.height - 0.4, qpoints[iq]))

        if iq == imu == 0:
            plot.code(r'\node at (current bounding box.north west) '
                '[below right, xshift=-1mm] {(b)};')

        plot.save('fig5b%d%d' % (imu + 1, iq + 1), standalone=True)


==> anc/fig358/fig8.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import elphmod
import numpy as np
import storylines

from para import *

comm = elphmod.MPI.comm

if comm.rank != 0:
    raise SystemExit

colors = ['orange', 'black', 'blue']

styles = [
    dict(dash_pattern='on 1pt off 1pt', dash_phase='-0.5pt'),
    dict(dash_pattern='on 3pt off 3pt', dash_phase='-1.5pt'),
    dict(solid=True),
    ]

for style in styles:
    style['line_cap'] = 'butt'
    style['line_join'] = 'miter'
    style['thick'] = True

plot = storylines.Plot(
    preamble = (
        r'\usepackage{cmbright}'
        r'\usepackage[T1]{fontenc}'
        r'\usepackage{mathtools}'
        ),

    height = 7.0,
    width  = 9.0,

    bottom = 1.0,
    left   = 1.0,
    right  = 0.5,
    top    = 0.5,

    xlabel = r'$\Delta$ (meV)',
    ylabel = r'$\Delta \cdot 2 \omega \, \partial_\Delta \varPi$',

    xmax = 120.0,
    xmin =   0.0,
    ymax = 180.0,
    ymin =   0.0,

    xstep = 20.0,
    ystep = 30.0,

    lbls = '4.7mm',
    llen = '15pt',
    lopt = 'left',
    lpos = 'rM',

    frame = False,
    )

plot.line(frame=True)

for iq, style in enumerate(styles):
    for imu, color in enumerate(colors):
        filename = '%s/Pi%%d%d%d.dat' % (folder, iq + 1, imu + 1)

        Delta, derivative = np.loadtxt(filename % 1).T * 1e3

        n = np.argmax(Delta > 3.0)

        x = Delta
        y = Delta * derivative

        plot.line(x[n::-1], y[n::-1], color=color + '!30', cut=True, **style)
        plot.line(x[n::+1], y[n::+1], color=color, cut=True, **style)

for qpoint, style in zip(qpoints, styles):
    style.pop('dash_phase', None)
    plot.line(label=qpoint, color='gray', **style)

for _ in range(4):
    plot.line(label='', draw='none')

for doping, color in zip(dopings, colors):
    plot.line(label=doping, color=color, **styles[2])

plot.save('fig8', standalone=True)


==> anc/fig358/para.py <==
#!/usr/bin/env python3

import elphmod
import numpy as np
import os

comm = elphmod.MPI.comm

Ry2eV = 13.605693009

mu0 = -0.5663

if 'quick' in os.environ:
    folder = 'data_quick'

    nk = 120
    kT = 2e-3
    Delta_kT = 2e-2

    nDelta = 501
    points = 301

else:
    folder = 'data'

    nk = 5040
    kT = 7e-5
    Delta_kT = 7e-4

    nDelta = 3001
    points = 1001

if comm.rank == 0 and not os.path.exists(folder):
    os.mkdir(folder)

kVHS = 0.194764082
q = 2 * np.pi * np.array([[0.0, 1.0 / 3.0], [0.0, 0.5], [kVHS, kVHS]])

qpoints = [r'$\boldsymbol q = %s$' % X
    for X in [r'\frac 2 3 \mathrm M', r'\mathrm M', r'0.58 \, \mathrm K']]

mu = [0.090964967, 0.0, -0.118993872]

dopings = [r'$\mu = %s$' % X
    for X in [r'91 \, \text{meV}', r'0', r'-119 \, \text{meV}']]

selected = [(0, 1), (1, 1), (2, 2)] # (q point, Fermi level)

level_g2  = 2e-4 # eV^3
level_Pi  = 2e-3 # eV^2
level_chi = 6.0 # 1/eV

Delta = np.linspace(0.0, 0.3, nDelta)

width  = 2.80
margin = 0.05

BZ = dict(
    points  = points,
    outside = np.nan,
    )

color = dict(
    cmap = elphmod.plot.colormap(
        (0.0, elphmod.plot.Color(0.0, 1, 255, model='PSV'), np.sqrt),
        (1.0, elphmod.plot.Color(5.5, 1, 255, model='PSV')),
        ),
    comm = comm.Split(comm.rank),
    )

line = dict(
    semithick = True,
    )

VHS = dict(
    color        = 'cyan',
    dash_pattern = 'on 3pt off 3pt',
    line_cap     = 'butt',
    line_join    = 'miter',
    line_width   = '1pt',
    )


==> anc/fig358/run.sh <==
#!/bin/bash

export quick=please

mpirun python3 epw.py
mpirun python3 calc.py

for py in fig*.py
do
    python3 $py
done

python3 combine.py


==> anc/fig4a/combine.py <==
#!/usr/bin/env python3

import os

from para import *

def typeset(fig):
    ok = r'{{ [ -e {0}.pdf ] && [ {0}.pdf -nt {0}.tex ]; }}'.format(fig)
    os.system('%s || pdflatex -interaction=batchmode %s' % (ok, fig))

fig = 'fig4a'

with open('%s.tex' % fig, 'w') as tex:
    tex.write(r'''\documentclass[varwidth=\maxdimen]{standalone}
\usepackage{graphicx, mathtools, cmbright}
\begin{document}
\setlength\lineskip{0pt}%%
\noindent%''')

    for row in range(3):
        subfig = '%s%d' % (fig, row + 1)

        typeset(subfig)

        tex.write(r'''
\begin{minipage}{6mm}
\centering
\rotatebox{90}{%s}
\end{minipage}%%
\raisebox{-0.5\height}{\includegraphics{%s.pdf}}%s'''
            % (dopings[row], subfig, r'\\' if row < 2 else '%'))

    tex.write(r'''
\end{document}
''')

typeset(fig)

os.system('rm -f *.aux *.log')


==> anc/fig4a/epw.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import elphmod
import numpy as np

from para import *

comm = elphmod.MPI.comm
info = elphmod.MPI.info

info('Load tight-binding and mass-spring model')

el = elphmod.el.Model('../data/TaS2')
ph = elphmod.ph.Model('../data/TaS2_cDFPT.flfrc', apply_asr_simple=True)

info('Calculate electrons on full BZ')

e, U = elphmod.dispersion.dispersion_full_nosym(el.H, nk, vectors=True)
e -= mu0

info('Save electron dispersion to file')

if comm.rank == 0:
    np.save('%s/el.npy' % folder, e[..., :1])

info('Perform EPW back-transform')

for method in 'cDFPT', 'DFPT':
    info('Load %s electron-phonon coupling in localized basis' % method)

    elph = elphmod.elph.Model('../data/TaS2_%s.epmatwp' % method,
        '../data/wigner.dat', el, ph, old_ws=False)

    info('Transform coupling into Fourier and electron-band basis')

    for chunk in range(chunks):
        info('Transform chunk %d of %d' % (chunk + 1, chunks))

        g = elph.sample(q=q[bounds[chunk]:bounds[chunk + 1]], nk=nk,
            U=U[..., :1], u=None, broadcast=False)

        info('Save chunk to binary file')

        if comm.rank == 0:
            np.save('%s/%s%d.npy' % (folder, method, chunk + 1),
                g * Ry2eV ** 1.5)


==> anc/fig4a/fig4a.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import elphmod
import numpy as np
import storylines

from para import *

comm = elphmod.MPI.comm
info = elphmod.MPI.info

info('Load electron dispersion')

if comm.rank == 0:
    e = np.load('%s/el.npy' % folder)
else:
    e = np.empty((nk, nk, nel))

comm.Bcast(e)

info('Start calculation of phonon self-energy')

Pi = np.empty((len(mu), len(kT), len(q), nph * nph), dtype=complex)

for chunk in range(chunks):
    info('Process chunk %d of %d' % (chunk + 1, chunks))

    chunk_slice = slice(bounds[chunk], bounds[chunk + 1])

    info('Prepare electron-phonon coupling')

    node, images, g2 = elphmod.MPI.shared_array(
        (sizes[chunk], nph, nph, nk, nk, nel, nel), dtype=complex)

    if comm.rank == 0:
        g = dict()

        for method in 'cDFPT', 'DFPT':
            g[method] = np.load('%s/%s%d.npy' % (folder, method, chunk + 1))

        g2[...] = np.einsum('qxklnm,qyklnm->qxyklnm',
            g['cDFPT'].conj(), g['DFPT'])

        g2 += np.einsum('qxyklnm->qyxklnm', g2.conj())
        g2 /= 2

    if node.rank == 0:
        # Broadcast chunk-wise to avoid integer overflow in message size:

        for iq in range(sizes[chunk]):
            images.Bcast(g2[iq])

    info('Calculate phonon self-energy')

    for imu in range(len(mu)):
        info('Set Fermi level to %g eV' % mu[imu])

        for ikT in range(len(kT)):
            info('Set temperature to %g eV' % kT[ikT])

            Pi[imu, ikT, chunk_slice] = elphmod.diagrams.phonon_self_energy(
                q[chunk_slice], e - mu[imu], g2, kT=kT[ikT],
                occupations=elphmod.occupations.fermi_dirac)

Pi = np.reshape(Pi, (len(mu), len(kT), len(q), nph, nph))

info('Load mass-spring model')

ph = elphmod.ph.Model('../data/TaS2_cDFPT.flfrc', apply_asr_simple=True)

info('Calculate dynamical matrices')

sizes, bounds = elphmod.MPI.distribute(len(q), bounds=True)

my_D = np.empty((sizes[comm.rank], nph, nph), dtype=complex)

for my_iq, iq in enumerate(range(*bounds[comm.rank:comm.rank + 2])):
    my_D[my_iq] = ph.D(*q[iq])

D = np.empty((len(q), nph, nph), dtype=complex)

comm.Allgatherv(my_D, (D, sizes * nph * nph))

D *= Ry2eV ** 2

info('Screen and diagonalize dynamical matrices')

w = np.empty((len(mu), len(kT), len(q)))
my_w = np.empty(sizes[comm.rank])

max_w2_LA = 13e-3 ** 2

for imu in range(len(mu)):
    for ikT in range(len(kT)):
        for my_iq, iq in enumerate(range(*bounds[comm.rank:comm.rank + 2])):
            w2, u = np.linalg.eigh(D[iq] + Pi[imu, ikT, iq])

            pol = elphmod.ph.polarization(np.array([u]), q[iq:iq + 1])[0]

            order = np.argsort(pol[:3, 0]) # sort acoustic bands by LA character

            LA = order[2] if w2[order[2]] < max_w2_LA else order[1]

            my_w[my_iq] = elphmod.ph.sgnsqrt(w2[LA])

        comm.Gatherv(my_w, (w[imu, ikT], sizes))

info('Plot screened dispersions')

if comm.rank == 0:
    width = 4.0
    margin = 0.1
    label_space = 0.4

    height = (width - 2 * margin) * np.sqrt(3) / 2 + 2 * margin

    width += label_space

    left = width - margin - (height - 2 * margin)

    for imu in range(len(mu)):
        plot = storylines.Plot(
            preamble = (
                r'\usepackage{cmbright}'
                r'\usepackage[T1]{fontenc}'
                r'\usepackage{mathtools}'
                ),

            height = height,
            width  = width,

            bottom = margin,
            left   = left,
            right  = margin,
            top    = margin,

            ymax  =  14.0,
            ymin  = -34.0,
            ystep =  10.0,

            xticks = [],

            yformat = lambda y:
                '$%g\,\mathrm i$' % abs(y) if y < 0 else '$%g$' % y,
            ylabel = r'$\omega$ (meV)',

            llen = '15pt',
            lopt = 'above left',
            lpos = 'rb',
            )

        if imu == 2:
            plot.xticks = list(zip(x[GMKG],
                [r'$\Gamma\!\!$', 'M', 'K', r'$\!\!\Gamma$']))

            plot.bottom += label_space
            plot.height += label_space

        def vertical(x, positive_only=False):
            return [x, x], [plot.ymax, 0 if positive_only else plot.ymin]

        G, M, K = x[GMKG[:3]]

        plot.line(*vertical(M), color='gray', line_cap='butt')
        plot.line(*vertical(K, imu < 2), color='gray', line_cap='butt')

        plot.line(y=0.0, color='gray')

        style['dash_pattern'] = 'on 1pt off 1pt'

        if imu == 0:
            plot.line(*vertical(M), **style)
            plot.line(*vertical(K + 0.378572, True), **style)

        elif imu == 1:
            plot.line(*vertical(M - 0.240250), **style)
            plot.line(*vertical(M + 0.057795), **style)
            plot.line(*vertical(K + 0.435018, True), **style)

            plot.line(label=r'FSK', **style)

        elif imu == 2:
            plot.line(*vertical(M - 0.372662), **style)
            plot.line(*vertical(M + 1 - 4 * kVHS), **style)
            plot.line(*vertical(K + 0.510134), **style)

        style['dash_pattern'] = 'on 3pt off 3pt'

        if imu == 1:
            plot.line(label='VHS', **style)

        for xVHS in [
                G + (2 - 6 * kVHS) / np.sqrt(3),
                M + (1 - 4 * kVHS),
                K + (2 - 6 * kVHS) / 3,
                ]:
            plot.line(*vertical(xVHS, xVHS > M and imu < 2), **style)

        plot.axes()

        colors = ['orange', 'orange!50!blue', 'blue']

        for ikT in range(len(kT)):
            plot.line(x, w[imu, ikT] * 1e3, color=colors[ikT], thick=True)

        if imu == 0:
            plot.ltop = r'$k_{\mathrm B}\!T$ (meV)'

            for ikT in reversed(range(len(kT))):
                plot.line(label='%g' % (kT[ikT] * 1e3),
                    color=colors[ikT], thick=True)

        if imu == 0:
            plot.code(r'\node at (current bounding box.north west) '
                '[below right, xshift=-1mm] {(a)};')

        plot.save('fig4a%d' % (imu + 1), standalone=True)


==> anc/fig4a/para.py <==
#!/usr/bin/env python3

import elphmod
import numpy as np
import os

comm = elphmod.MPI.comm

Ry2eV = 13.605693009

mu0 = -0.5663

if 'quick' in os.environ:
    folder = 'data_quick'

    nk = 36
    kT = np.array([15, 45, 135]) * 1e-3

    points = 301

else:
    folder = 'data'

    nk = 360
    kT = np.array([1, 5, 25]) * 1e-3

    points = 1001

if comm.rank == 0 and not os.path.exists(folder):
    os.mkdir(folder)

nph = 9
nel = 1

kVHS = 0.194764082

q, x, GMKG = elphmod.bravais.GMKG(nk, mesh=True, corner_indices=True,
    straight=False, lift_degen=False)

chunks = 10

sizes, bounds = elphmod.MPI.distribute(len(q), bounds=True, chunks=chunks)

mu = [0.090964967, 0.0, -0.118993872]

dopings = [r'$\mu = %s$' % X
    for X in [r'91 \, \text{meV}', r'0', r'-119 \, \text{meV}']]

style = dict(
    color        = 'cyan',
    line_cap     = 'butt',
    line_join    = 'miter',
    line_width   = '1pt',
    )


==> anc/fig4a/run.sh <==
#!/bin/bash

export quick=please

mpirun python3 epw.py
mpirun python3 fig4a.py

python3 combine.py


==> anc/fig4b/combine.py <==
#!/usr/bin/env python3

import os

def typeset(fig):
    ok = r'{{ [ -e {0}.pdf ] && [ {0}.pdf -nt {0}.tex ]; }}'.format(fig)
    os.system('%s || pdflatex -interaction=batchmode %s' % (ok, fig))

fig = 'fig4b'

with open('%s.tex' % fig, 'w') as tex:
    tex.write(r'''\documentclass[varwidth=\maxdimen]{standalone}
\usepackage{graphicx, mathtools, cmbright}
\begin{document}
\setlength\lineskip{0pt}%%
\noindent%''')

    for row in range(3):
        subfig = '%s%d' % (fig, row + 1)

        typeset(subfig)

        tex.write(r'''
\includegraphics{%s.pdf}%s''' % (subfig, r'\\' if row < 2 else '%'))

    tex.write(r'''
\end{document}
''')

typeset(fig)

if os.path.exists('../fig4a/fig4a.pdf'):
    fig = 'fig4'

    with open('%s.tex' % fig, 'w') as tex:
        tex.write(r'''\documentclass[varwidth=\maxdimen]{standalone}
\usepackage{graphicx}
\begin{document}
\noindent%
\includegraphics{../fig4a/fig4a.pdf}%
\includegraphics{fig4b.pdf}%
\end{document}
''')

    typeset(fig)

os.system('rm -f *.aux *.log')


==> anc/fig4b/epw.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import elphmod
import numpy as np

from para import *

comm = elphmod.MPI.comm
info = elphmod.MPI.info

info('Load tight-binding and mass-spring model')

el = elphmod.el.Model('../data/TaS2')
ph = elphmod.ph.Model('../data/TaS2_cDFPT.flfrc', apply_asr_simple=True)

info('Calculate electrons on full BZ')

e, U = elphmod.dispersion.dispersion_full_nosym(el.H, nk, vectors=True)
e -= mu0

info('Save electron dispersion to file')

if comm.rank == 0:
    np.save('%s/el.npy' % folder, e[..., :1])

info('Calculate phonons on irreducible wedge')

w2, u = elphmod.dispersion.dispersion(ph.D, q, vectors=True)

info('Load electron-phonon coupling in localized basis')

elph = dict()

for method in 'cDFPT', 'DFPT':
    info('Load %s coupling' % method)

    elph[method] = elphmod.elph.Model('../data/TaS2_%s.epmatwp' % method,
        '../data/wigner.dat', el, ph, old_ws=False)

info('Perform EPW back-transform')

g = dict()

for chunk in range(chunks):
    info('Process chunk %d of %d' % (chunk + 1, chunks))

    for method in 'cDFPT', 'DFPT':
        info('Transform %s coupling into eigenbases of electrons and phonons'
            % method)

        g[method] = elph[method].sample(q=q[bounds[chunk]:bounds[chunk + 1]],
            nk=nk, U=U[..., 0:1], u=u[bounds[chunk]:bounds[chunk + 1], :, 2:3],
            broadcast=False)

    info('Combine cDFPT and DFPT couplings')

    if comm.rank == 0:
        g2  = g['DFPT']
        g2 *= g['cDFPT'].conj() # destroys g['DFPT']
        g2 *= Ry2eV ** 3

    info('Save chunk to binary file')

    if comm.rank == 0:
        np.save('%s/elph%d.npy' % (folder, chunk + 1), g2.real)


==> anc/fig4b/fig4b.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import elphmod
import matplotlib.pyplot as plt
import numpy as np
import scipy.interpolate
import scipy.optimize
import storylines

from para import *

comm = elphmod.MPI.comm
info = elphmod.MPI.info

chi = False
title = False

info('Load electron dispersion')

if comm.rank == 0:
    e = np.load('%s/el.npy' % folder)
else:
    e = np.empty((nk, nk, 1))

comm.Bcast(e)

info('Plot electron dispersion around K')

e_K = e[..., 0]

e_K = np.roll(e_K, shift=-nk // 3, axis=0)
e_K = np.roll(e_K, shift=-nk // 3, axis=1)

kxmin = kymin = -0.5
kxmax = kymax = +0.5

kx, ky, K_pocket = elphmod.plot.plot(e_K, resolution=points,
    kxmin=kxmin, kxmax=kxmax, kymin=kymin, kymax=kymax, return_k=True)

info('Start calculation of phonon self-energy on irreducible wedge')

Pi_irr = np.empty((len(mu), len(q)))

for chunk in range(chunks):
    info('Process chunk %d of %d' % (chunk + 1, chunks))

    chunk_slice = slice(bounds[chunk], bounds[chunk + 1])

    info('Load electron-phonon coupling')

    if chi:
        g2 = None

    else:
        node, images, g2 = elphmod.MPI.shared_array(
            (sizes[chunk], 1, nk, nk, 1, 1))

        if comm.rank == 0:
            g2[...] = np.load('%s/elph%d.npy' % (folder, chunk + 1))

        if node.rank == 0:
            # Broadcast chunk-wise to avoid integer overflow in message size:

            for iq in range(sizes[chunk]):
                images.Bcast(g2[iq])

    info('Calculate phonon self-energy')

    for imu in range(len(mu)):
        info('Set Fermi level to %g meV' % mu[imu])

        Pi_irr[imu, chunk_slice] = -elphmod.diagrams.phonon_self_energy(
            q[chunk_slice], e - mu[imu], g2, kT,
            occupations=elphmod.occupations.fermi_dirac)[:, 0]

info('Find minimum and maximum of phonon self-energy')

min_Pi = Pi_irr.min()
max_Pi = Pi_irr.max()

info('min(Pi) = %g eV^2' % min_Pi)
info('max(Pi) = %g eV^2' % max_Pi)

info('Calculate BZ outline')

a1, a2 = elphmod.bravais.translations()
b1, b2 = elphmod.bravais.reciprocals(a1, a2)

outline = list(zip(*[(k1 * b1 + k2 * b2) / 3 for k1, k2
    in [(2, -1), (1, 1), (-1, 2), (-2, 1), (-1, -1), (1, -2), (2, -1)]]))

info('Postprocess, plot, and label phonon self-energy')

for imu in range(len(mu)):
    info('Process Fermi level of %g meV' % mu[imu])

    info('Map phonon self-energy from irreducible wedge onto full mesh')

    Pi_full = np.empty((nk, nk))
    Pi_full[:, :] = np.nan

    for iq, (q1, q2) in enumerate(q_int):
        Pi_full[q1, q2] = Pi_irr[imu, iq].real

    elphmod.bravais.complete(Pi_full)

    info('Create BZ plot of phonon self-energy')

    qxmax, qymax, qx, qy, Pi_BZ = elphmod.plot.toBZ(Pi_full,
         points=points, outside=np.nan, return_k=True)

    if comm.rank == 0:
        image = elphmod.plot.color(Pi_BZ, maximum=max_Pi, **color)

        image[:image.shape[0] // 2] += 2 * 255
        image[:image.shape[0] // 2] /= 3

        background = 'fig4b%d.png' % (imu + 1)

        elphmod.plot.save(background, image)

    info("Calculate q contour of toching K and K' pockets")

    if comm.rank == 0:
        mumin = mu[2]
        k2max = 4 * kVHS ** 2

        while True:
            contours = plt.contour(kx, ky, K_pocket,
                levels=[max(mu[imu], mumin)]).allsegs[0]

            contour = min(contours, key=lambda xy: np.sum(xy ** 2) / xy.size)

            if np.all((contour ** 2).sum(axis=1) < k2max):
                break

            mumin += 1e-6

        polar = np.empty((contour.shape[0] + 2, contour.shape[1]))

        for n, (x, y) in enumerate(contour, 1):
            phi = np.arctan2(y, x) % (2 * np.pi)
            r = np.sqrt(x ** 2 + y ** 2)

            polar[n] = phi, r

        polar[1:-1] = polar[1 + np.argsort(polar[1:-1, 0])]

        polar[ 0] = polar[-2]
        polar[-1] = polar[ 1]

        polar[ 0, 0] -= 2 * np.pi
        polar[-1, 0] += 2 * np.pi

        radius = scipy.interpolate.interp1d(*zip(*polar))

        def radius_K(phi):
            return radius(phi % (2 * np.pi))

        def radius_Kp(phi):
            return radius_K(phi + np.pi / 3)

        def distance_Kp_to_K(phi):
            return radius_Kp(phi) + radius_K(phi + np.pi)

        def Kp_to_K(phi):
            d = distance_Kp_to_K(phi)

            return d * np.array([np.cos(phi), np.sin(phi)])

        MK = 1.0 / 3.0

        def error(phi):
            return abs(Kp_to_K(*phi)[0] + MK)

        phi = [4 * np.pi / 3]
        phi = scipy.optimize.minimize(error, phi).x

        print('rMG = %9.6f' % Kp_to_K(*phi)[1])
        print('rMK = %9.6f' % (distance_Kp_to_K(np.pi) - MK))
        print('rKG = %9.6f' % distance_Kp_to_K(4 * np.pi / 3))

        print('Prepare plot')

        width = 4.0
        margin = 0.1
        label_space = 0.4

        height = (width - 2 * margin) * np.sqrt(3) / 2 + 2 * margin

        plot = storylines.Plot(
            preamble = (
                r'\usepackage{cmbright}'
                r'\usepackage[T1]{fontenc}'
                r'\usepackage{mathtools}'
                ),

            height = height,
            width  = width,

            bottom = margin,
            left   = margin,
            right  = margin,
            top    = margin,

            title = (r'\hspace*{0pt}\llap{$%+.0f$}\,\rlap{meV}'
                % (mu[imu] * 1e3)).replace('+', r'\phantom+')
                if title else None,

            xyaxes = None,

            xmax = +qxmax,
            xmin = -qxmax,
            ymax = +qymax,
            ymin = -qymax,

            background = background,
            )

        if title:
            plot.top    += label_space
            plot.height += label_space

        if imu == 2:
            plot.bottom += label_space
            plot.height += label_space

        print('Draw VHS (and G-M-K-G) triangles')

        triangles = [[
            (        kVHS,         kVHS),
            (0,            1 - 3 * kVHS),
            (1 - 4 * kVHS,     2 * kVHS),
            ]]

        for _ in range(5):
            triangles.append([(-k2, k1 + k2)
                for k1, k2 in triangles[-1]])

        triangles.extend([[(k2, k1)
            for k1, k2   in triangle]
            for triangle in triangles])

        for triangle in triangles:
            for n, (k1, k2) in enumerate(triangle):
                triangle[n] = k1 * b1 + k2 * b2

        qVHS = set((kx, ky)
            for triangle in triangles
            for kx, ky   in triangle
            if ky >= -1e-7)

        triangles.append([k1 * b1 + k2 * b2 # G-M-K-G
            for k1, k2 in [(0.0, 0.0), (0.0, 0.5), (1.0 / 3.0, 1.0 / 3.0)]])

        for triangle in triangles:
            triangle.append(triangle[0])

        for triangle in triangles:
            if triangle[2][1] > 0.0:
                plot.line(*zip(*triangle), color='gray')

        print("Draw contours of touching K and K' pockets")

        K = (b1 + b2) / 3

        phi = np.linspace(np.pi, 5 * np.pi / 3, 300)
        corner = (K + Kp_to_K(phi).T).T

        for angle in np.linspace(0, 2 * np.pi, 6, endpoint=False):
            corner = corner[:, ::-1]

            pocket = zip(*elphmod.bravais.rotate(corner, angle))

            for group in storylines.cut(pocket, minimum=0.0, maximum=plot.ymax):
                plot.line(*zip(*group),
                    color        = 'cyan',
                    dash_pattern = 'on 1pt off 1pt',
                    line_cap     = 'butt',
                    line_join    = 'miter',
                    line_width   = '1pt',
                    )

        plot.line(*outline, **line)

        plot.line(*zip(*qVHS),
            color      = 'cyan',
            mark       = '*',
            mark_size  = '1.5pt',
            omit       = False,
            only_marks = True,
            )

        if imu == 0:
            plot.code(r'\node at (current bounding box.north west) '
                '[below right] {(b)};')

        elif imu == 2:
            plot.code(r'\node (bar) at (<x=%g>, <y=%g>) [below=1mm] '
                r'{\includegraphics[width=2cm, height=2mm]{fig4bbar.png}}; '
                r'\node [left of=bar, left] {0}; '
                r'\node [right of=bar, right] {max};'
                % ((plot.xmin + plot.xmax) / 2, plot.ymin))

        plot.save('fig4b%d' % (imu + 1), standalone=True)

info('Make colorbar')

if comm.rank == 0:
    colorbar = np.linspace(0, 1, 300).reshape((1, -1))
    colorbar = elphmod.plot.color(colorbar, **color)
    elphmod.plot.save('fig4bbar.png', colorbar)


==> anc/fig4b/para.py <==
#!/usr/bin/env python3

import elphmod
import numpy as np
import os

comm = elphmod.MPI.comm

Ry2eV = 13.605693009

mu0 = -0.5663

if 'quick' in os.environ:
    folder = 'data_quick'

    nk = 36
    kT = 15e-3

    points = 301

else:
    folder = 'data'

    nk = 360
    kT = 1e-3

    points = 1001 # leads to (even!) height of 578 px

if comm.rank == 0 and not os.path.exists(folder):
    os.mkdir(folder)

kVHS = 0.194764082

q_int = sorted(elphmod.bravais.irreducibles(nk))
q = np.array(q_int, dtype=float) / nk * 2 * np.pi

chunks = 10

sizes, bounds = elphmod.MPI.distribute(len(q), bounds=True, chunks=chunks)

mu = [0.090964967, 0.0, -0.118993872]

BZ = dict(
    points  = points,
    outside = np.nan,
    )

color = dict(
    cmap = elphmod.plot.colormap(
        (0.0, elphmod.plot.Color(0.0, 1, 255, model='PSV')),
        (1.0, elphmod.plot.Color(5.5, 1, 255, model='PSV')),
        ),
    comm = comm.Split(comm.rank),
    minimum = 0.0,
    )

line = dict(
    thick = True,
    )


==> anc/fig4b/run.sh <==
#!/bin/bash

export quick=please

mpirun python3 epw.py
mpirun python3 fig4b.py

python3 combine.py


==> anc/fig6/combine.py <==
#!/usr/bin/env python3

import os

from para import *

def typeset(fig):
    ok = r'{{ [ -e {0}.pdf ] && [ {0}.pdf -nt {0}.tex ]; }}'.format(fig)
    os.system('%s || pdflatex -interaction=batchmode %s' % (ok, fig))

fig = 'fig6'

for label in 'abc':
    subfig = fig + label

    typeset(subfig)

with open('%s.tex' % fig, 'w') as tex:
    tex.write(r'''\documentclass[varwidth=\maxdimen]{standalone}
\usepackage{graphicx, cmbright}
\begin{document}
\noindent%%
\includegraphics{fig6a.pdf}%%
\begin{minipage}[b][%gcm][t]{%gcm}
\setlength\lineskip{0pt}%%
\centering%%
\includegraphics{fig6b.pdf}\\
\includegraphics{fig6c.pdf}\\[-4pt]
\hspace*{0pt}\llap{0}
\includegraphics[width=1.2cm, height=2mm]{fig6bar.png}
\rlap{max}
\end{minipage}%%
\end{document}
''' % (height, width))

typeset(fig)

os.system('rm -f *.aux *.log')


==> anc/fig6/fig6.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import elphmod
import matplotlib.pyplot as plt
import model
import numpy as np
import storylines

from para import *

comm = elphmod.MPI.comm
info = elphmod.MPI.info

info('Load DFT Hamiltonian')

el = elphmod.el.Model('../data/TaS2')

info('Calculate TB parameters')

parameters = model.initial_guess(el)
parameters = model.optimize(parameters, el)
parameters[:2] -= model.mu_half_filled(parameters, nk)

info('Set up TB Hamiltonian')

e0, t, dt = model.hoppings(*parameters, harmonics='complex',
    radial=True, angular=True)

H = model.hamiltonian(e0, t)

info('Calculate DFT and TB band structures along high-symmetry path')

k, x, GMKG = elphmod.bravais.GMKG(points, corner_indices=True,
    straight=False, lift_degen=False)

e, U, order = elphmod.dispersion.dispersion(H, k, vectors=True, order=True)

e_ref, order = elphmod.dispersion.dispersion(el.H, k, order=True)
e_ref -= mu0

d0 = np.absolute(U[:, 0, :]) ** 2
dp = np.absolute(U[:, 1, :]) ** 2
dm = np.absolute(U[:, 2, :]) ** 2

character = np.empty((len(k), 3, 2))

character[:, :, 0] = d0
character[:, :, 1] = dp + dm

info('Plot band structures')

if comm.rank == 0:
    plot = storylines.Plot(
        preamble = (
            r'\usepackage{cmbright}'
            r'\usepackage{mathtools}'
            ),

        width  = 9.0 - width,
        height = height,
        right  = 0.5,
        bottom = bottom,
        top    = margin,

        xticks = list(zip(x[GMKG], [r'$\Gamma$', 'M', 'K', r'$\Gamma$'])),
        ylabel = r'$\varepsilon$ (eV)',

        ymax = +3.9,
        ymin = -0.5,
        ystep = 1.0,

        lpos = 'rm',
        lopt = 'left',
        )

    for point in x[GMKG[1:-1]]:
        plot.line(x=point, color='gray')

    plot.line(y=0.0, color='gray')

    for n in range(e_ref.shape[1]):
        for group in storylines.cut(zip(x, e_ref[:, n]),
                plot.ymin, plot.ymax):

            plot.line(*zip(*group), color='gray', thick=True,
                **{'shorten >': '0.4pt', 'shorten <': '0.4pt'})

    for n in range(e.shape[1]):
        fatbands = elphmod.plot.compline(x, e[:, n], 0.1 * character[:, n])

        for fatband, fill in zip(fatbands, colors):
            for group in storylines.cut(zip(*fatband), plot.ymin, plot.ymax,
                    join=True):

                plot.line(*zip(*group), fill=fill, draw='none')

    plot.line(label='d$_{m = 0}$', color='orange', ultra_thick=True)
    plot.line(label='d$_{m = \pm 2}$', color='blue', ultra_thick=True)
    plot.line(label='DFT', color='gray', thick=True)

    plot.code(r'\node at (current bounding box.north west) '
        '[below right] {(a)};')

    plot.save('fig6a', standalone=True)

info('Calculate TB dispersion on uniform mesh')

e, U = elphmod.dispersion.dispersion_full(H, nk, vectors=True)

info('Collect couplings to be compared')

g2 = []

select = (0, 0, slice(None), slice(None), 0, 0)

g2.append(np.absolute(model.sample(q, nk, e0, t, dt,
    diff='k', simple=False)[select]) ** 2)

g2.append(np.absolute(model.sample(q, nk, e0, t, dt,
    diff='k', simple=True)[select]) ** 2)

maximum = max(variant.max() for variant in g2)

info('Calculate Fermi contours')

scale = nk / (2 * np.pi)

kxmax, kymax, kx, ky, BZ_ek = elphmod.plot.toBZ(e[:, :, 0], return_k=True, **BZ)

BZ_ekq = elphmod.plot.toBZ(np.roll(np.roll(e[:, :, 0],
        shift=-int(round(q[0, 0] * scale)), axis=0),
        shift=-int(round(q[0, 1] * scale)), axis=1), **BZ)

if comm.rank == 0:
    contours_k  = plt.contour(kx, ky, BZ_ek,  levels=[0.0]).allsegs[0]
    contours_kq = plt.contour(kx, ky, BZ_ekq, levels=[0.0]).allsegs[0]

info('Calculate BZ outline')

a1, a2 = elphmod.bravais.translations()
b1, b2 = elphmod.bravais.reciprocals(a1, a2)

outline = list(zip(*[(k1 * b1 + k2 * b2) / 3 for k1, k2
    in [(2, -1), (1, 1), (-1, 2), (-2, 1), (-1, -1), (1, -2), (2, -1)]]))

info('Plot couplings')

for n in range(len(g2)):
    image = elphmod.plot.toBZ(g2[n], **BZ)

    if comm.rank == 0:
        plot = storylines.Plot(
            preamble = (
                r'\usepackage{cmbright}'
                r'\usepackage{mathtools}'
                ),

            width  = width,
            height = 0.0,

            left   = margin,
            bottom = margin,
            right  = margin,
            top    = margin,

            xyaxes = None,

            xmin = -kxmax,
            xmax = +kxmax,
            ymin = -kymax,
            ymax = +kymax,

            background = 'fig6%s.png' % ('bcdefghijkl'[n]),
            )

        image = elphmod.plot.color(image, minimum=0.0, maximum=maximum, **color)

        elphmod.plot.save(plot.background, image)

        for contour in contours_k:
            plot.line(*list(zip(*contour)), **line)

        for contour in contours_kq:
            plot.line(*list(zip(*contour)), dashed=True, **line)

        plot.line(*outline, **line)

        plot.code(r'\node at (current bounding box.north west)'
            ' [below right, xshift=-1.5mm] {(%s)};' % 'bcdefghijkl'[n])

        plot.save(plot.background.replace('png', 'tex'), standalone=True)

if comm.rank == 0:
    colorbar = np.linspace(0, 1, 300).reshape((1, -1))
    colorbar = elphmod.plot.color(colorbar, **color)
    elphmod.plot.save('fig6bar.png', colorbar)


==> anc/fig6/model.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import elphmod
import numpy as np
import scipy.optimize

info = elphmod.MPI.info

np.set_printoptions(precision=2, suppress=True)

lamda = -5

info('Work in units of nuclear mass and lattice parameter')

eV = 1.6021766208e-19
AA = 1e-10
u = 1.660539040e-27
hbar = 1.054571800e-34

m = 180.94788 * u
a = 3.386821146 * AA

time_unit = np.sqrt(m / eV) * a
hbar /= eV * time_unit

info('(time unit) = %g s' % time_unit)
info('hbar = %g eV (time unit)' % hbar)

a1, a2 = elphmod.bravais.translations()
b1, b2 = elphmod.bravais.reciprocals(a1, a2)

def R_real(phi):
    return np.array([
        [1,               0,                0],
        [0, np.cos(2 * phi), -np.sin(2 * phi)],
        [0, np.sin(2 * phi),  np.cos(2 * phi)],
        ])

def dR_dphi_real(phi):
    return 2 * np.array([
        [0,                0,                0],
        [0, -np.sin(2 * phi), -np.cos(2 * phi)],
        [0,  np.cos(2 * phi), -np.sin(2 * phi)],
        ])

def R_complex(phi):
    return np.diag([1, np.exp(2j * phi), np.exp(-2j * phi)])

def dR_dphi_complex(phi):
    return np.diag([0, 2j, -2j]) * R_complex(phi)

def hoppings(e_z2, e_x2y2, t_z2, t_z2_x2y2, t_z2_xy, t_x2y2, t_x2y2_xy, t_xy,
    harmonics='real', radial=True, angular=True):

    e_m0  = e_z2
    e_m2  = e_x2y2

    t_m0  = t_z2
    t_dm2 = (t_z2_x2y2 - 1j * t_z2_xy) / np.sqrt(2)
    t_m2  = (t_x2y2 + t_xy) / 2 - 1j * t_x2y2_xy
    t_dm4 = (t_x2y2 - t_xy) / 2

    if harmonics == 'real':
        R = R_real
        dR_dphi = dR_dphi_real

        e0 = np.diag([e_z2, e_x2y2, e_x2y2])

        t0 = np.array([
            [ t_z2,      t_z2_x2y2, t_z2_xy  ],
            [ t_z2_x2y2, t_x2y2,    t_x2y2_xy],
            [-t_z2_xy,  -t_x2y2_xy, t_xy     ],
            ])

        t1 = t0.T

#  Above and below matrices are related via A_complex = U A_real U^(-1) with
#
#                        [ 1 / sqrt(2)   +i / sqrt(2)   0 ]
#                    U = [ 1 / sqrt(2)   -i / sqrt(2)   0 ]
#                        [ 0              0             1 ].

    elif harmonics == 'complex':
        R = R_complex
        dR_dphi = dR_dphi_complex

        e0 = np.diag([e_m0, e_m2, e_m2])

        t0 = np.array([
            [        t_m0,   t_dm2, np.conj(t_dm2)],
            [        t_dm2,  t_m2,          t_dm4 ],
            [np.conj(t_dm2), t_dm4, np.conj(t_m2) ],
            ])

        t1 = t0.conj()

    info('On-site energies:')
    info(np.diag(e0))
    info('Hopping parameters:')
    info(t0)

    def hopping(t0, phi):
        return np.einsum('ab,bc,cd->ad', R(phi), t0, R(-phi))

    def derivative(t0, phi, r=1):
        dt_dr = lamda / r * hopping(t0, phi) if radial else 0

        dt_dphi = (
              np.einsum('ab,bc,cd->ad', dR_dphi(phi), t0, R(-phi))
            - np.einsum('ab,bc,cd->ad', R(phi), t0, dR_dphi(-phi))
            ) if angular else 0

        dt_dx = dt_dr * np.cos(phi) - dt_dphi / r * np.sin(phi)
        dt_dy = dt_dr * np.sin(phi) + dt_dphi / r * np.cos(phi)

        return np.array([dt_dx, dt_dy])

    dtype = {'real': float, 'complex': complex}[harmonics]

    t  = np.empty((6,    3, 3), dtype=dtype)
    dt = np.empty((6, 2, 3, 3), dtype=dtype)

    for n in range(3):
        t [2 * n    ] =    hopping(t0,  2 * n      * np.pi / 3)
        t [2 * n + 1] =    hopping(t1, (2 * n + 1) * np.pi / 3)
        dt[2 * n    ] = derivative(t0,  2 * n      * np.pi / 3)
        dt[2 * n + 1] = derivative(t1, (2 * n + 1) * np.pi / 3)

    return e0, t, dt

def hamiltonian(e0, t):
    def H(k1=0.0, k2=0.0):
        ik1 = 1j * k1
        ik2 = 1j * k2

        return e0 + (
            + (t[0] * np.exp( ik1)
            +  t[3] * np.exp(-ik1))
            + (t[1] * np.exp( ik1 + ik2)
            +  t[4] * np.exp(-ik1 - ik2))
            + (t[2] * np.exp( ik2)
            +  t[5] * np.exp(-ik2))
            )

    return H

def velocity(t):
    def v(k1=0.0, k2=0.0):
        ik1 = 1j * k1
        ik2 = 1j * k2

        return 1j * (
            + np.einsum('x,ab->xab', a1,
             (t[0] * np.exp( ik1)
            - t[3] * np.exp(-ik1)))
            + np.einsum('x,ab->xab', a1 + a2,
             (t[1] * np.exp( ik1 + ik2)
            - t[4] * np.exp(-ik1 - ik2)))
            + np.einsum('x,ab->xab', a2,
             (t[2] * np.exp( ik2)
            - t[5] * np.exp(-ik2)))
            )

    return v

def sample(q, nk, e0, t, dt, diff='bond', simple=False):
    H  = hamiltonian(e0=e0, t=t)
    dH = hamiltonian(e0=0,  t=dt)
    v  = velocity(t=t)

    # calculate electron eigenvectors:

    ek, Uk = elphmod.dispersion.dispersion_full_nosym(H, nk, vectors=True)

    # calculate phonon eigenvectors:

    uq = np.empty((len(q), 2, 2))

    for iq, (q1, q2) in enumerate(q):
        qx, qy = q1 * b1 + q2 * b2
        phi = np.arctan2(qy, qx)

        uq[iq] = np.array([
            [np.cos(phi), -np.sin(phi)],
            [np.sin(phi),  np.cos(phi)],
            ])

    # calculate derivative of Hamiltonian:

    dHk = np.empty((2, nk, nk, 3, 3), dtype=complex)

    scale = 2 * np.pi / nk

    for K1 in range(nk):
        k1 = K1 * scale

        for K2 in range(nk):
            k2 = K2 * scale

            if diff == 'bond':
                dHk[:, K1, K2] = dH(k1, k2)

            elif diff == 'k':
                dHk[:, K1, K2] = -1j * lamda * v(k1, k2) # / a

    # transform into electron-band basis:

    dHk = np.einsum('kKam,xkKab,kKbn->xkKmn', Uk.conj(), dHk, Uk)

    # possibly neglect off-diagonal elements:

    delta = np.eye(3)

    if simple:
        dHk = np.einsum('xkKmn,mn->xkKmn', dHk, delta)

    # calculate electron-phonon coupling:

    g = np.empty((len(q), 2, nk, nk, 3, 3), dtype=complex)

    for iq, (q1, q2) in enumerate(q):
        Q1 = int(round(q1 / scale))
        Q2 = int(round(q2 / scale))

        dHkq = np.roll(np.roll(dHk, shift=-Q1, axis=1), shift=-Q2, axis=2)
        Ukq  = np.roll(np.roll(Uk,  shift=-Q1, axis=0), shift=-Q2, axis=1)

        A = np.einsum('kKam,kKan->kKmn', Ukq.conj(), Uk)

        g[iq] = (
              np.einsum('kKml,xkKln->xkKmn', A, dHk)
            - np.einsum('xkKml,kKln->xkKmn', dHkq, A)
            )

    # transform into phonon-band basis (L/T):

    g = np.einsum('qxkKmn,qxv->qvkKmn', g, uq)

    return g * hbar # / sqrt(m)

def initial_guess(el0, nk=3):
    if nk == 0:
        for n, (n1, n2, n3) in enumerate(el0.R):
            if n1 == 0 and n2 == 0:
                ne0 = n
            elif n1 == 1 and n2 == 0:
                nt0 = n
            elif n1 == 0 and n2 == 1:
                nt2 = n

        e0 = el0.data[ne0].real
        t0 = el0.data[nt0].real
        t2 = el0.data[nt2].real

    else:
        k = np.linspace(0, 2 * np.pi, nk, endpoint=False)

        Hk = np.array([[el0.H(k1, k2) for k2 in k] for k1 in k])

        e0 = np.empty((3, 3))
        t0 = np.empty((3, 3))
        t2 = np.empty((3, 3))

        for a in range(3):
            for b in range(3):
                param = elphmod.bravais.Fourier_interpolation(Hk[:, :, a, b],
                    sign=+1, function=False)

                # The opposite sign in the Fourier transform (sign=-1) would be
                # consistent with the sign convention of Wannier90. The chosen
                # sign (sign=+1) ensures d(m=+2) orbital character of the lowest
                # band at K = (b1 + b2)/3 [d(m=-2) at K'], as in the paper.

                e0[a, b] = param[0, 0].real
                t0[a, b] = param[1, 0].real
                t2[a, b] = param[0, 1].real

    phi = 2 * np.pi / 3

    info('t2 =\n%s' % t2)

    info('R(120) t0 R(-120) = \n%s'
        % np.einsum('ab,bc,cd->ad', R_real(phi), t0, R_real(-phi)))

    info('R(-120) t0 R(120) = \n%s'
        % np.einsum('ab,bc,cd->ad', R_real(-phi), t0, R_real(phi)))

    z2, x2y2, xy = range(3)

    return np.array([
        e0[z2,   z2  ],
        e0[x2y2, x2y2],
        t0[z2,   z2  ],
        t0[z2,   x2y2],
        t0[z2,   xy  ],
        t0[x2y2, x2y2],
        t0[x2y2, xy  ],
        t0[xy,   xy  ],
        ])

def optimize(parameters, el0, nk=6):
    weight = np.empty(el0.size)
    weight[:] = 1.0
    weight[0] = 5.0

    eps0 = elphmod.dispersion.dispersion_full(el0.H, nk)

    def error(parameters):
        H = hamiltonian(*hoppings(*parameters)[:2])
        eps = elphmod.dispersion.dispersion_full(H, nk)

        return np.sum((eps - eps0) ** 2 * weight)

    return scipy.optimize.minimize(error, parameters).x

def mu_half_filled(parameters, nk=120):
    H = hamiltonian(*hoppings(*parameters)[:2])
    eps = elphmod.dispersion.dispersion_full(H, nk)
    return np.sort(eps, axis=None)[nk ** 2 // 2]


==> anc/fig6/para.py <==
#!/usr/bin/env python3

import elphmod
import numpy as np

comm = elphmod.MPI.comm

Ry2eV = 13.605693009

mu0 = -0.5663

nk = 360

nel = 1
nph = 1

points = 1001

q = np.array([(0.0, 2 * np.pi / 3)])

width  = 3.00
margin = 0.15
bottom = 0.50

height = 2 * ((width - 2 * margin) * np.sqrt(3) / 2
    + 2 * margin) - margin + bottom

colors = ['orange', 'blue']

BZ = dict(
    points  = points,
    outside = np.nan,
    )

color = dict(
    cmap = elphmod.plot.colormap(
        (0.0, elphmod.plot.Color(0.0, 1, 255, model='PSV')),
        (1.0, elphmod.plot.Color(5.5, 1, 255, model='PSV')),
        ),
    comm = comm.Split(comm.rank),
    )

line = dict(
    semithick = True,
    )


==> anc/fig6/run.sh <==
#!/bin/bash

mpirun python3 fig6.py

python3 combine.py


==> anc/fig7/combine.py <==
#!/usr/bin/env python3

import os

def typeset(fig):
    ok = r'{{ [ -e {0}.pdf ] && [ {0}.pdf -nt {0}.tex ]; }}'.format(fig)
    os.system('%s || pdflatex -interaction=batchmode %s' % (ok, fig))

fig = 'fig7'

with open('%s.tex' % fig, 'w') as tex:
    tex.write(r'''\documentclass[varwidth=\maxdimen]{standalone}
\usepackage{graphicx}
\begin{document}
\noindent%''')

    for label in 'a', 'bc', 'd':
        subfig = fig + label

        typeset(subfig)

        tex.write(r'''
\includegraphics{%s.pdf}%%''' % subfig)

    tex.write(r'''
\end{document}
''')

typeset(fig)

os.system('rm -f *.aux *.log')


==> anc/fig7/fig7a.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import elphmod
import model
import numpy as np
import storylines

from para import *

comm = elphmod.MPI.comm
info = elphmod.MPI.info

info('Load tight-binding model from Wannier90')

el = elphmod.el.Model('../data/TaS2_hr.dat')

info('Calculate dispersion for Dirac and tight-binding model')

k, x, GMKG = elphmod.bravais.GMKG(points, corner_indices=True,
    straight=False, lift_degen=False)

eps, psi = elphmod.dispersion.dispersion(model.H, k, vectors=True)

eps_ref, order = elphmod.dispersion.dispersion(el.H, k, order=True)
eps_ref -= mu0

character = np.absolute(psi) ** 2

if comm.rank == 0:
    plot = storylines.Plot(
        preamble = (
            r'\usepackage{cmbright}'
            r'\usepackage[T1]{fontenc}'
            r'\usepackage{mathtools}'
            ),

        height = height,
        width  = width,

        bottom = 0.5,
        left   = 1.0,
        right  = 0.2,
        top    = 0.2,

        xticks = list(zip(x[GMKG], [r'$\Gamma$', 'M', 'K', r'$\Gamma$'])),
        ylabel = r'$\varepsilon$ (eV)',

        ymax = +3.7,
        ymin = -0.5,
        ystep = 1.0,

        lpos = 'lm',
        lopt = 'right',
        )

    for point in x[GMKG[1:-1]]:
        plot.line(x=point, color='gray')

    plot.line(y=0.0, color='gray')

    colors = ['orange', 'blue', 'gray']
    labels = ['d$_{m = 0}$', 'd$_{m = \pm 2}$', 'DFT']
    styles = ['ultra_thick', 'ultra_thick', 'thick']

    for n in range(eps_ref.shape[1]):
        for group in storylines.cut(zip(x, eps_ref[:, n]),
                plot.ymin, plot.ymax):

            plot.line(*zip(*group), color=colors[2],
                **{styles[2]: True, 'shorten >': '0.4pt', 'shorten <': '0.4pt'})

    for n in range(eps.shape[1]):
        fatbands = elphmod.plot.compline(x, eps[:, n], 0.1 * character[:, :, n])

        for fatband, fill in zip(fatbands, colors):
            for group in storylines.cut(zip(*fatband), plot.ymin, plot.ymax,
                    join=True):

                plot.line(*zip(*group), fill=fill, draw='none')

    for label, color, style in zip(labels, colors, styles):
        plot.line(label=label, color=color, **{style: True})

    plot.code(r'\node at (current bounding box.north west) '
        '[below right] {(a)};')

    plot.save('fig7a', standalone=True)


==> anc/fig7/fig7bc.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import elphmod
import numpy as np
import storylines

from para import *

comm = elphmod.MPI.comm

if comm.rank == 0:
    raise SystemExit

plot = storylines.Plot(
    preamble = (
        r'\usepackage{cmbright}'
        r'\usepackage[T1]{fontenc}'
        r'\usepackage{mathtools}'
        ),

    height = height,
    width  = width,

    bottom = 0.1,
    left   = 0.1,
    right  = 0.1,
    top    = 0.3,

    xyaxes = False,

    xmax = 1.0,
    xmin = 0.0,
    ymax = 1.0,
    ymin = 0.0,
    )

plot.code(r'\node at (<x=0.5>, <y=0.75>) '
    '{\includegraphics[width=40mm]{fig7b.png}};')
plot.code(r'\node at (<x=0.5>, <y=0.25>) '
    '{\includegraphics[width=40mm]{fig7c.png}};')

plot.node(0.12, 0.69, r'$p_x$')
plot.node(0.72, 0.54, r'$p_y$')
plot.node(0.12, 0.19, r'$p_x$')
plot.node(0.71, 0.05, r'$p_y$')

plot.code(r'\node at (current bounding box.north west) [below right] {(b)};')
plot.code(r'\node at (current bounding box.west) [below right] {(c)};')

plot.save('fig7bc', standalone=True)


==> anc/fig7/fig7d.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import elphmod
import model
import numpy as np
import storylines

from para import *

comm = elphmod.MPI.comm
info = elphmod.MPI.info

a1, a2 = elphmod.bravais.translations()
b1, b2 = elphmod.bravais.reciprocals(a1, a2)

q = np.array([0.0, 2 * np.pi / 3])
Q = (q[0] * b1 + q[1] * b2) / (2 * np.pi)

K_k  = (b2 - 2 * b1) / 3
Kp_k = (2 * b2 - b1) / 3

K_kq  = K_k  - Q
Kp_kq = Kp_k - Q

scale = 2 * np.pi / nk

k = np.array([[k1 * scale, k2 * scale]
    for k1 in range(nk)
    for k2 in range(nk)])

dk = (Kp_kq - K_k) / 2

for i in range(len(k)):
    k1, k2 = k[i]

    if (k1 * b1 + k2 * b2)[1] > 2 * np.pi * (b2 + dk)[1]:
        k[i, 1] -= 2 * np.pi

    if (k1 * b1 + k2 * b2)[1] < 2 * np.pi * dk[1]:
        k[i, 1] += 2 * np.pi

eps_k, chi_k = elphmod.dispersion.dispersion(
    lambda *k: model.H(*k, tau=+1), k, vectors=True)

eps_kq, chi_kq = elphmod.dispersion.dispersion(
    lambda *k: model.H(*k, tau=-1), k + q, vectors=True)

g = ( chi_kq[:, 0, 0].conj() * chi_k[:, 1, 0]
    + chi_kq[:, 1, 0].conj() * chi_k[:, 0, 0] )

g2 = np.absolute(g) ** 2
g2 = g2.reshape((nk, nk))

r = Kp_k[1]

kxmin = max(K_k[0] - r, Kp_kq[0] - r)
kxmax = min(K_k[0] + r, Kp_kq[0] + r)
kymin = max(K_k[1] - r, Kp_kq[1] - r)
kymax = min(K_k[1] + r, Kp_kq[1] + r)

kx, ky, image = elphmod.plot.plot(g2, resolution=points,
    kxmin=kxmin, kxmax=kxmax, kymin=kymin, kymax=kymax, return_k=True)

for i in range(image.shape[0]):
    for j in range(image.shape[1]):
        if (kx[j] - K_k[0]) ** 2 + (ky[i] - K_k[1]) ** 2 > r ** 2:
            image[i, j] = np.nan

        if (kx[j] - Kp_kq[0]) ** 2 + (ky[i] - Kp_kq[1]) ** 2 > r ** 2:
            image[i, j] = np.nan

if comm.rank == 0:
    image = elphmod.plot.color(image, minimum=0.0, **color)

    elphmod.plot.save('fig7d.png', image)

    colorbar = np.linspace(0, 1, points).reshape((1, -1))
    colorbar = elphmod.plot.color(colorbar, **color)

    elphmod.plot.save('fig7dbar.png', colorbar)

    plot = storylines.Plot(
        preamble = (
            r'\usepackage{cmbright}'
            r'\usepackage[T1]{fontenc}'
            r'\usepackage{mathtools}'
            ),

        height = 0, # 5.464
        width  = width,

        bottom = 0.1,
        left   = 0.1,
        right  = 0.1,
        top    = 0.1,

        xyaxes = None,

        xmin = K_k[0] - r,
        ymax = Kp_kq[1] + r,
        )

    plot.code(r'\node at (<x=%g>, <y=%g>) '
        r'[anchor=south west, inner sep=0, outer sep=0] '
        r'{\includegraphics[width=<dx=%g>cm, height=<dy=%g>cm]{fig7d.png}};'
        % (kxmin, kymin, kxmax - kxmin, kymax - kymin))

    plot.code(r'\node at (0.3, 0.0) '
        r'[anchor=south west, inner sep=0, outer sep=0] '
        r'{\includegraphics[width=14mm, height=2mm]{fig7dbar.png}};')

    plot.code(r'\node [left] at (0.3, 0.1) {0};')
    plot.code(r'\node [right] at (1.7, 0.1) {max};')
    plot.code(r'\node [above] at (1.0, 0.2) {$2 \omega g^2$};')

    plot.line(*zip(*[K_k, Kp_kq]), color='white', **line)
    plot.line(*zip(*[(K_k + Kp_kq) / 2]), color='white', **marks)

    BZ_k = np.array([(k1 * b1 + k2 * b2) / 3 for k1, k2
        in [(2, -1), (1, 1), (-1, 2), (-2, 1), (-1, -1), (1, -2), (2, -1)]])

    BZ_kq = BZ_k - Q

    plot.line(*zip(*BZ_kq), color='gray', **line)
    plot.code(r'\draw [gray, %s] (<x=%g>, <y=%g>) circle (<dx=%g>);'
        % (storylines.csv(line), Kp_kq[0], Kp_kq[1], r))
    plot.line(*zip(*[K_kq, Kp_kq]), color='gray', **marks)

    plot.line(*zip(*BZ_k), **line)
    plot.code(r'\draw [%s] (<x=%g>, <y=%g>) circle (<dx=%g>);'
        % (storylines.csv(line), K_k[0], K_k[1], r))
    plot.line(*zip(*[K_k, Kp_k]), **marks)

    plot.node(*K_k, '$\mathrm K$', left=True)
    plot.node(*Kp_k, "$\mathrm K'$", above=True)
    plot.node(*Kp_kq, r"$\mathrm K' {-} \smash[b]{\boldsymbol q}$", above=True)

    plot.code(r'\draw [->, %s] (<x=0>, <y=%g>) '
        r'-- node [left] {$\boldsymbol q$} +(0, <dy=%g>);'
        % (storylines.csv(line), -(b2 / 2 + Q)[1], Q[1]))

    plot.code(r'\node at (current bounding box.north west) '
        '[below right] {(d)};')

    plot.save('fig7d', standalone=True)


==> anc/fig7/model.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import elphmod
import numpy as np

a1, a2 = elphmod.bravais.translations()
b1, b2 = elphmod.bravais.reciprocals(a1, a2)

def H(k1=0, k2=0, v0=1.3, eps0=1.46, Delta=1.67, tau=0.0):
    if not tau:
        if k1 % (2 * np.pi) + k2 % (2 * np.pi) < 2 * np.pi: # K
            tau = +1
        else: # K'
            tau = -1

    if tau < 0:
        p1 = k1 - 4 * np.pi / 3
        p2 = k2 - 4 * np.pi / 3

    elif tau > 0:
        p1 = k1 - 2 * np.pi / 3
        p2 = k2 - 2 * np.pi / 3

    px, py = p1 * b1 + p2 * b2

    return np.array([
        [eps0 + 0.5 * Delta, v0 * (tau * px - 1j * py)],
        [v0 * (tau * px + 1j * py), eps0 - 0.5 * Delta]
        ])


==> anc/fig7/para.py <==
#!/usr/bin/env python3

import elphmod
import numpy as np

comm = elphmod.MPI.comm

mu0 = -0.5663

nk = 360

points = 1001

height = 5.464
width = 6.0

color = dict(
    cmap = elphmod.plot.colormap(
        (0.0, elphmod.plot.Color(0.0, 1, 255, model='PSV')),
        (1.0, elphmod.plot.Color(5.5, 1, 255, model='PSV')),
        ),
    comm = comm.Split(comm.rank),
    )

line = dict(
    thick = True,
    )

marks = dict(
    mark       = '*',
    omit       = False,
    only_marks = True,
    )


==> anc/fig7/run.sh <==
#!/bin/bash

for py in fig7*.py
do
    mpirun python3 $py
done

python3 combine.py


==> anc/fig9a/fig9a.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import copy
import elphmod
import numpy as np
import storylines

from para import *

comm = elphmod.MPI.comm
info = elphmod.MPI.info

info('Load tight-binding model')

el0 = elphmod.el.Model('../data/TaS2')

info('Introduce spin-orbit coupling')

def H(*k):
    Hk = el0.H(*k)

    H = np.zeros((2 * el0.size, 2 * el0.size), dtype=complex)

    up = (slice(None, el0.size),) * 2
    dw = (slice(el0.size, None),) * 2

    H[up] = Hk
    H[dw] = Hk

    H[up][1, 2] -= 1j * SOC
    H[up][2, 1] += 1j * SOC
    H[dw][1, 2] += 1j * SOC
    H[dw][2, 1] -= 1j * SOC

    return H

el = copy.deepcopy(el0)

el.H = H
el.size = 2 * el0.size

e0K, U0K = np.linalg.eigh(el0.H(*[2 * np.pi / 3] * 2))
eK,  UK  = np.linalg.eigh( el.H(*[2 * np.pi / 3] * 2))

info('Spin-orbit coupling parameter: %g eV' % SOC)
info('Spin splitting at K: %g eV' % (eK[1] - eK[0]))

np.set_printoptions(suppress=False, precision=2)

info('Eigenvectors at K w/o SOC:')
info(U0K[:, :1])

info('Eigenvectors at K with SOC:')
info(UK[:, :2])

info('Calculate electron dispersion along path')

k, x, GMKG = elphmod.bravais.GMKG(points, corner_indices=True,
    straight=False, lift_degen=False)
M, K, G = GMKG[1:]

e1 = elphmod.dispersion.dispersion(el.H, k[:M + 1])[:, ::2]

e, U, order = elphmod.dispersion.dispersion(el.H, k[M:],
    vectors=True, order=True)

e1 -= mu0
e  -= mu0

info('Load DFT electron dispersion along path')

k0, x0, e0 = elphmod.el.read_bands('../data/TaS2.filband')
x0 *= x[-1] / x0[-1]
e0 -= mu0

info('Calculate orbital composition of bands')

character = ((np.absolute(U[0, 3:, :]) ** 2).sum(axis=0) > 0.5).astype(int)

# 0 = up, 1 = down

info('Plot electron dispersion')

if comm.rank == 0:
    plot = storylines.Plot(
        preamble = (
            r'\usepackage{cmbright}'
            r'\usepackage[T1]{fontenc}'
            r'\usepackage{mathtools}'
            ),

        height = height,
        width  = width,

        bottom = 0.7,
        left   = 1.2,
        right  = 0.2,
        top    = 0.2,

        ylabel = r'$\varepsilon$ (eV)',

        xticks = list(zip(x[GMKG], [r'$\Gamma$', 'M', 'K', r'$\Gamma$'])),

        ymax =  5.0,
        ymin = -3.0,

        ystep = 1.0,
        )

    plot.code(r'\shade [bottom color=white, top color=white, middle color=%s] '
        '(<x=%g>, <y=%g>) rectangle (<x=%g>, <y=%g>);'
        % (colors[3], x[0], -1, x[-1], 2))

    for point in x[GMKG[1:-1]]:
        plot.line(x=point, color='gray')

    plot.line(y=0, color='gray')

    plot.node(np.average(x[GMKG[1:3]]), 1.3,
        r'\scriptsize \bfseries active subspace',
        rounded_corners=True, inner_sep='1.5pt', text=colors[3], fill='gray')

    for n in range(e0.shape[0]):
        for group in storylines.cut(zip(x0, e0[n]), plot.ymin, plot.ymax):
            plot.line(*zip(*group), color='gray')

    composition = np.empty((len(k[:M + 1]), 1))
    composition[...] = 0.1

    for n in range(el0.size):
        fatbands = elphmod.plot.compline(x[:M + 1], e1[:, n], composition)
        plot.line(*fatbands[0], draw='none', fill=colors[2])

    composition = np.empty((len(k[M:]), 1))
    composition[...] = 0.1

    for n in range(el.size):
        fatbands = elphmod.plot.compline(x[M:], e[:, n], composition)
        plot.line(*fatbands[0], draw='none', fill=colors[character[n]])

    xVHS = 0.58 * x[K] + 0.42 * x[G]

    plot.node(xVHS, -1.8, r'\scriptsize w/o SOC', color='gray', rotate=30)
    plot.node(xVHS, -0.1, r'$\uparrow$', color=colors[0], above=True)
    plot.node(xVHS, -0.1, r'$\downarrow$', color=colors[1], below=True)
    plot.node(0.75 * x[M], -0.8, r'$\uparrow\!\downarrow$', color=colors[2])

    plot.code(r'\node at (current bounding box.north west) '
        '[below right] {(a)};')

    plot.save('fig9a', standalone=True)


==> anc/fig9a/para.py <==
#!/usr/bin/env python3

deK = 0.348
SOC = deK / 2

mu0 = -0.5663 # Fermi level from DFT

points = 1001 # in reciprocal space per 2 pi / a

width  = 4.5 # of plot in cm
height = 5.5 # of plot in cm

colors = ['blue', 'blue!50!cyan', 'blue!75!cyan', 'yellow']


==> anc/fig9a/run.sh <==
#!/bin/bash

mpirun python3 fig9a.py

pdflatex -interaction=batchmode fig9a
rm *.aux *.log


==> anc/fig9b/epw.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import copy
import elphmod
import numpy as np

from para import *

comm = elphmod.MPI.comm
info = elphmod.MPI.info

info('Load tight-binding and mass-spring model')

el0 = elphmod.el.Model('../data/TaS2')
ph  = elphmod.ph.Model('../data/TaS2_cDFPT.flfrc', apply_asr_simple=True)

el = copy.deepcopy(el0)

for sgn, spin in (+1, 'up'), (-1, 'down'):
    info('Process spin direction "%s"' % spin)

    def H(*k):
        Hk = el0.H(*k)

        Hk[1, 2] -= sgn * 1j * SOC
        Hk[2, 1] += sgn * 1j * SOC

        return Hk

    el.H = H

    info('Calculate electrons on full BZ')

    e, U = elphmod.dispersion.dispersion_full_nosym(el.H, nk, vectors=True)
    e -= mu0

    info('Save electron dispersion to file')

    if comm.rank == 0:
        np.save('%s/el_%s.npy' % (folder, spin), e[..., :1])

    info('Perform EPW back-transform')

    for method in 'cDFPT', 'DFPT':
        info('Load %s electron-phonon coupling in localized basis' % method)

        elph = elphmod.elph.Model('../data/TaS2_%s.epmatwp' % method,
            '../data/wigner.dat', el, ph, old_ws=False)

        info('Transform coupling into Fourier and electron-band basis')

        g = elph.sample(q=q, nk=nk, U=U[..., :1], u=None, broadcast=True)

        info('Save coupling to binary file')

        if comm.rank == 0:
            np.save('%s/%s_%s.npy' % (folder, method, spin), g * Ry2eV ** 1.5)


==> anc/fig9b/fig9b.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import copy
import elphmod
import numpy as np
import storylines

from para import *

comm = elphmod.MPI.comm
info = elphmod.MPI.info

info('Load mass-spring models')

ph = dict()

for method in 'cDFPT', 'DFPT':
    ph[method] = elphmod.ph.Model('../data/TaS2_%s.flfrc' % method,
        apply_asr_simple=True)

Pi = dict()

for sgn, spin in (-1, 'down'), (+1, 'up'):
    info('Load spin-%s electron dispersion' % spin)

    if comm.rank == 0:
        e = np.load('%s/el_%s.npy' % (folder, spin))
    else:
        e = np.empty((nk, nk, nel))

    comm.Bcast(e)

    info('Prepare spin-%s electron-phonon coupling' % spin)

    if comm.rank == 0:
        g = dict()

        for method in 'cDFPT', 'DFPT':
            g[method] = np.load('%s/%s_%s.npy' % (folder, method, spin))

        g2 = np.einsum('qxklnm,qyklnm->qxyklnm', g['cDFPT'].conj(), g['DFPT'])
        g2 += np.einsum('qxyklnm->qyxklnm', g2.conj())
        g2 /= 2

    else:
        g2 = np.empty((len(q), nph, nph, nk, nk, nel, nel), dtype=complex)

    comm.Bcast(g2)

    info('Calculate spin-%s phonon self-energy' % spin)

    Pi[spin] = elphmod.diagrams.phonon_self_energy(q, e, g2, kT=kT,
        occupations=elphmod.occupations.fermi_dirac)

    Pi[spin] = np.reshape(Pi[spin], (len(q), nph, nph))
    Pi[spin] /= Ry2eV ** 2

info('Combine spin-up and -down phonon self-energies')

Pi = (Pi['up'] + Pi['down']) / 2

info('Calculate dynamical matrices')

sizes, bounds = elphmod.MPI.distribute(len(q), bounds=True)

my_D = np.empty((sizes[comm.rank], nph, nph), dtype=complex)

for my_iq, iq in enumerate(range(*bounds[comm.rank:comm.rank + 2])):
    my_D[my_iq] = ph['cDFPT'].D(*q[iq])

D = np.empty((len(q), nph, nph), dtype=complex)

comm.Allgatherv(my_D, (D, sizes * nph * nph))

info('Screen dynamical matrices and calculate screened force constants')

ph['PP'] = copy.copy(ph['cDFPT'])

elphmod.ph.q2r(ph['PP'], D + Pi, q, nq, apply_asr_simple=True)

info('Calculate phonons for all mass-spring models')

w2 = dict()
w  = dict()
u  = dict()

for method in 'DFPT', 'PP':
    w2[method], u[method], order = elphmod.dispersion.dispersion(ph[method].D,
        q_path, vectors=True, order=True)

    w2[method] *= (Ry2eV * 1e3) ** 2

    w[method] = elphmod.ph.sgnsqrt(w2[method])

info('Plot phonon dispersions for DFPT comparison')

if comm.rank == 0:
    plot = storylines.Plot(
        preamble = (
            r'\usepackage{cmbright}'
            r'\usepackage[T1]{fontenc}'
            r'\usepackage{mathtools}'
            ),

        height = height,
        width  = width,

        bottom = 0.7,
        left   = 1.2,
        right  = 0.2,
        top    = 1.2,

        ymax  =  50.0,
        ymin  = -10.0,
        ystep =  10.0,

        xticks = list(zip(x[GMKG], [r'$\Gamma$', 'M', 'K', r'$\Gamma$'])),
        ylabel = r'$\omega$ (meV)',

        yformat = lambda y: '$%g\,\mathrm i$' % abs(y) if y < 0 else '$%g$' % y,

        llen = '4mm',
        lopt = 'above',
        lpos = 'tc',
        )

    for point in x[GMKG[1:-1]]:
        plot.line(x=point, color='gray')

    plot.line(y=0.0, color='gray')

    plot.axes()

    for method in 'DFPT', 'PP':
        for nu in range(nph):
            plot.line(x, w[method][:, nu], **style[method])

    for method, label in [
        ('PP', 'with SOC'), ('DFPT', r'\hphantom{with}\llap{w/o} SOC')]:

        plot.line(label=label, **style[method])

    plot.code(r'\node at (current bounding box.north west) '
        '[below right] {(b)};')

    plot.save('fig9b', standalone=True)


==> anc/fig9b/para.py <==
#!/usr/bin/env python3

import elphmod
import numpy as np
import os

comm = elphmod.MPI.comm

Ry2eV = 13.605693009

mu0 = -0.5663

deK = 0.348
SOC = deK / 2

folder = 'data'

if comm.rank == 0 and not os.path.exists(folder):
    os.mkdir(folder)

nk = 36
nq = 12

nel = 1
nph = 9

kT = 0.005 * Ry2eV

points = 1001

width  = 4.5
height = 5.5

q = sorted(elphmod.bravais.irreducibles(nq))
q = np.array(q, dtype=float) / nq * 2 * np.pi

q_path, x, GMKG = elphmod.bravais.GMKG(points, corner_indices=True,
    straight=False, lift_degen=False)

colors = ['blue', 'cyan', 'orange']

style = dict(
    DFPT=dict(thick=True, color='orange'),
    PP=dict(thick=True, dash_pattern='on 1.4mm off 1.2mm', color='black'),
    )


==> anc/fig9b/run.sh <==
#!/bin/bash

mpirun python3 epw.py
mpirun python3 fig9b.py

pdflatex -interaction=batchmode fig9b
rm *.aux *.log


==> anc/fig9c/calc.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import elphmod
import numpy as np
import os

from para import *

comm = elphmod.MPI.comm
info = elphmod.MPI.info

q1 = int(round(q[0, 0] * nk / (2 * np.pi)))
q2 = int(round(q[0, 1] * nk / (2 * np.pi)))

for sgn, spin in (-1, 'down'), (0, 'none'), (+1, 'up'):
    info('Process spin direction "%s"' % spin)

    info('Load electron dispersion')

    if comm.rank == 0:
        e = np.load('%s/el_%s.npy' % (folder, spin))
    else:
        e = np.empty((nk, nk, 1))

    comm.Bcast(e)

    ekq = np.roll(np.roll(e, shift=-q1, axis=0), shift=-q2, axis=1)

    info('Load electron-phonon coupling')

    node, images, g2 = elphmod.MPI.shared_array((len(q), 1, nk, nk, 1, 1))

    if comm.rank == 0:
        g2[...] = np.load('%s/elph_%s.npy' % (folder, spin))

    if node.rank == 0:
        images.Bcast(g2)

    info('Calculate k-dependent phonon self-energy')

    Pi = elphmod.diagrams.phonon_self_energy(q, e, g2, kT=kT,
        occupations=elphmod.occupations.gauss, fluctuations=True)[1]

    info('Plot electron dispersion and electron-phonon coupling on BZ')

    BZ_ek = elphmod.plot.toBZ(e[:, :, 0], **BZ)

    BZ_ekq = elphmod.plot.toBZ(ekq[:, :, 0], **BZ)

    BZ_Pi = -elphmod.plot.toBZ(Pi[0, 0, :, :, 0, 0], **BZ)

    info('Write data to binary files')

    if comm.rank == 0:
        np.save('%s/ek_%s.npy'  % (folder, spin), BZ_ek)
        np.save('%s/ekq_%s.npy' % (folder, spin), BZ_ekq)
        np.save('%s/Pi_%s.npy'  % (folder, spin), BZ_Pi)


==> anc/fig9c/combine.py <==
#!/usr/bin/env python3

import os

def typeset(fig):
    ok = r'{{ [ -e {0}.pdf ] && [ {0}.pdf -nt {0}.tex ]; }}'.format(fig)
    os.system('%s || pdflatex -interaction=batchmode %s' % (ok, fig))

fig = 'fig9c'

for n in range(1, 4):
    subfig = '%s%d' % (fig, n)

    typeset(subfig)

with open('%s.tex' % fig, 'w') as tex:
    tex.write(r'''\documentclass[varwidth=\maxdimen]{standalone}
\usepackage{graphicx, tikz, mathtools, cmbright}
\def\la{0.4}
\def\lb{1.0}
\def\lc{1.0}
\def\ld{0.2}
\def\le{{(\la+2*\ld)/sqrt(2)}}
\begin{document}
\noindent%
\begin{tikzpicture}
    \useasboundingbox (-3.5, -2.6) rectangle +(9, 5.2);
    \coordinate (legend) at (-1.5, -2);
    \node at (-1.5, +0.0) {\includegraphics[width=28mm]{fig9c1.pdf}};
    \node at (-1.5, +0.0) [white] {\Large $\uparrow\!\downarrow$};
    \node at (+3.3, +1.3) {\includegraphics[width=28mm]{fig9c2.pdf}};
    \node at (+3.3, +1.3) [white] {\Large $\uparrow$};
    \node at (+3.3, -1.3) {\includegraphics[width=28mm]{fig9c3.pdf}};
    \node at (+3.3, -1.3) [white] {\Large $\downarrow$};
    \draw [draw=orange, fill=orange!33, thick=True] (0, 0)
        to ++(120:\la)
        to ++(0:\lb)
        to[out=0, in=-150] ++(25:\lc)
        to ++(120:\ld)
        to ++(-15:\le)
        to ++(-105:\le)
        to ++(120:\ld)
        to[out=-150, in=0] ++(-155:\lc)
        to[out=0, in=150] ++(-25:\lc)
        to ++(60:\ld)
        to ++(-75:\le)
        to ++(-165:\le)
        to ++(60:\ld)
        to[out=150, in=0] ++(155:\lc)
        to ++(180:\lb)
        to cycle;
    \node at (\lb/2, 0) [orange] {\bfseries SOC};
    \node at (legend) [left=7mm] {0};
    \node at (legend) {\includegraphics[width=14mm, height=2mm]{fig9cbar.png}};
    \node at (legend) [above] {$-2 \omega \varPi$};
    \node at (legend) [right=7mm] {cutoff};
    \node at (current bounding box.north west) [below right] {(c)};
\end{tikzpicture}
\end{document}''')

typeset(fig)

if os.path.exists('../fig9a/fig9a.pdf' ) and \
   os.path.exists('../fig9b/fig9b.pdf'):

    fig = 'fig9'

    with open('%s.tex' % fig, 'w') as tex:
        tex.write(r'''\documentclass[varwidth=\maxdimen]{standalone}
\usepackage{graphicx}
\begin{document}
\noindent%
\includegraphics{../fig9a/fig9a.pdf}%
\includegraphics{../fig9b/fig9b.pdf}\\
\includegraphics{fig9c.pdf}%
\end{document}
''')

    typeset(fig)

os.system('rm -f *.aux *.log')


==> anc/fig9c/epw.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import copy
import elphmod
import numpy as np

from para import *

comm = elphmod.MPI.comm
info = elphmod.MPI.info

info('Load tight-binding and mass-spring model')

el0 = elphmod.el.Model('../data/TaS2')
ph  = elphmod.ph.Model('../data/TaS2_cDFPT.flfrc', apply_asr_simple=True)

el = copy.deepcopy(el0)

info('Calculate phonons for selected q points')

w2, u = elphmod.dispersion.dispersion(ph.D, q, vectors=True)

for sgn, spin in (0, 'none'), (+1, 'up'), (-1, 'down'):
    info('Process spin direction "%s"' % spin)

    def H(*k):
        Hk = el0.H(*k)

        Hk[1, 2] -= sgn * 1j * SOC
        Hk[2, 1] += sgn * 1j * SOC

        return Hk

    el.H = H

    info('Calculate electrons on full BZ')

    e, U = elphmod.dispersion.dispersion_full_nosym(el.H, nk, vectors=True)
    e -= mu0

    info('Save electron dispersion to file')

    if comm.rank == 0:
        np.save('%s/el_%s.npy' % (folder, spin), e[..., :1])

    del e

    info('Perform EPW back-transform')

    g = dict()

    for method in 'cDFPT', 'DFPT':
        info('Load %s electron-phonon coupling in localized basis' % method)

        elph = elphmod.elph.Model('../data/TaS2_%s.epmatwp' % method,
            '../data/wigner.dat', el, ph, old_ws=False)

        info('Transform coupling into eigenbases of electrons and phonons')

        g[method] = elph.sample(q=q, nk=nk, U=U[..., :1], u=u[..., 2:3],
            broadcast=False)

    del U

    info('Combine cDFPT and DFPT couplings')

    if comm.rank == 0:
        g2  = g['DFPT']
        g2 *= g['cDFPT'].conj() # destroys g['DFPT']
        g2 *= Ry2eV ** 3

    del g

    info('Save combined coupling to binary file')

    if comm.rank == 0:
        np.save('%s/elph_%s.npy' % (folder, spin), g2.real)

        del g2


==> anc/fig9c/fig9c.py <==
#!/usr/bin/env python3

# Copyright (C) 2021 Berges, van Loon, Schobert, Roesner, Wehling
# This program is free software under the terms of the GNU GPLv3 or later.

import elphmod
import matplotlib.pyplot as plt
import numpy as np
import storylines

from para import *

comm = elphmod.MPI.comm

if comm.rank != 0:
    raise SystemExit

print('Determine k points of BZ plots')

kxmax, kymax, kx, ky = elphmod.plot.toBZ(return_only_k=True, **BZ)

print('Calculate BZ outline')

a1, a2 = elphmod.bravais.translations()
b1, b2 = elphmod.bravais.reciprocals(a1, a2)

outline = list(zip(*[(k1 * b1 + k2 * b2) / 3 for k1, k2
    in [(2, -1), (1, 1), (-1, 2), (-2, 1), (-1, -1), (1, -2), (2, -1)]]))

print('Define function to find Fermi surface')

def contours(image, level=0.0):
    return [list(zip(*contour))
        for contour in plt.contour(kx, ky, image, levels=[level]).allsegs[0]]

print('Make colorbar')

colorbar = np.linspace(0, 1, 300).reshape((1, -1))
colorbar = elphmod.plot.color(colorbar, **color)
elphmod.plot.save('fig9cbar.png', colorbar)

for n, (sgn, spin) in enumerate([(0, 'none'), (+1, 'up'), (-1, 'down')], 1):
    print('Process spin direction "%s"' % spin)

    print('Load all BZ plots')

    BZ_ek  = np.load('%s/ek_%s.npy'  % (folder, spin))
    BZ_ekq = np.load('%s/ekq_%s.npy' % (folder, spin))
    BZ_Pi  = np.load('%s/Pi_%s.npy'  % (folder, spin))

    print('Set color-scale cutoff for phonon self-energy')

    BZ_Pi -= np.nanmin(BZ_Pi)
    BZ_Pi /= 8 * 2e-3

    print('Color and label selected BZ plots')

    plot = storylines.Plot(
        preamble = (
            r'\usepackage{cmbright}'
            r'\usepackage[T1]{fontenc}'
            r'\usepackage{mathtools}'
            ),

        height = 0.0,
        width  = width,

        bottom = margin,
        left   = margin,
        right  = margin,
        top    = margin,

        xyaxes = None,

        xmax = +kxmax,
        xmin = -kxmax,
        ymax = +kymax,
        ymin = -kymax,
        )

    for contour in contours(BZ_ek, level=0):
        plot.line(*contour, **line)

    for contour in contours(BZ_ekq, level=0):
        plot.line(*contour, densely_dashed=True, **line)

    plot.line(*outline, **line)

    filename = 'fig9c%d' % n

    copy = BZ_Pi.copy()
    copy[np.where(np.isnan(copy))] = 0.0
    BZ_Pi[np.where(copy > 1)] = np.nan

    image = elphmod.plot.color(BZ_Pi, minimum=0, maximum=None, **color)

    plot.background = filename + '.png'

    elphmod.plot.save(plot.background, image)

    plot.save(filename, standalone=True)


==> anc/fig9c/para.py <==
#!/usr/bin/env python3

import elphmod
import numpy as np
import os

comm = elphmod.MPI.comm

Ry2eV = 13.605693009

mu0 = -0.5663

deK = 0.348
SOC = deK / 2

if 'quick' in os.environ:
    folder = 'data_quick'

    nk = 120
    kT = 2e-3

    points = 301

else:
    folder = 'data'

    nk = 5040
    kT = 7e-5

    points = 1001

if comm.rank == 0 and not os.path.exists(folder):
    os.mkdir(folder)

q = 2 * np.pi * np.array([[0.0, 1.0 / 3.0]])

width  = 2.80
margin = 0.05

BZ = dict(
    points  = points,
    outside = np.nan,
    )

color = dict(
    cmap = elphmod.plot.colormap(
        (0.0, elphmod.plot.Color(0.0, 1, 255, model='PSV'), np.sqrt),
        (1.0, elphmod.plot.Color(5.5, 1, 255, model='PSV')),
        ),
    comm = comm.Split(comm.rank),
    )

line = dict(
    semithick = True,
    )


==> anc/fig9c/run.sh <==
#!/bin/bash

export quick=please

mpirun python3 epw.py
mpirun python3 calc.py
mpirun python3 fig9c.py

python3 combine.py


==> anc/requirements.txt <==
elphmod==0.8
matplotlib==3.4.3
mpi4py==3.1.1 --no-binary=mpi4py
numpy==1.21.3
scipy==1.7.1
storylines==0.4

